Gauged Q-balls in flat potentials

Q-balls are large bound-state systems of scalar particles, described classically through localized solutions of the equations of motion. Promoting the required stabilizing U(1) symmetry to a gauge symmetry leads to gauged Q-balls, which cannot grow beyond some maximal size and charge on account of the repulsive gauge interactions. These gauged Q-balls have been studied extensively for scalar potentials that satisfy Coleman's thin-wall criterion; here, we explore gauged Q-balls in flat potentials, which often occur in supersymmetric models. Even though global Q-balls in flat potentials are qualitatively different from Coleman's Q-balls, we find that the gauged versions are remarkably similar. We provide analytic approximations for these solitons and compare to numerical solutions. In addition, we study Proca Q-balls, i.e. make the gauge bosons massive, which interpolates between the global and gauged cases.

==> anc/GaugeQBall_apha001.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.807861973997232	311.474713776316	314.03196173710137	1.0082101302214275	0.5970275308993008	0.028537197830949185
0.98	2.2450288516938386	253.40716739526093	256.7737791425467	1.013285384868513	0.8203480333595332	0.031138638616164047
0.97	2.0441701015098794	235.01103117228493	238.82184419572016	1.0162154644589494	0.9837090186530544	0.03376210939972935
0.96	1.9437709153152292	229.17084843471713	233.17940368407457	1.017491558270769	1.1171108201365654	0.03643058002654357
0.95	1.883541040560105	229.31325825035972	233.31175067059854	1.0174368130772156	1.232229987316999	0.039164557401744564
0.94	1.8634660431241405	233.00632743488177	236.79933080726263	1.0162785423646528	1.3350100439928252	0.04198087452007061
0.93	1.8433918384285832	239.14599667645612	242.53818154069364	1.0141845772514722	1.428939869946596	0.0448940411493834
0.92	1.8433918204026452	247.17060706305463	249.9595407038018	1.0112834356555822	1.516263506676067	0.047917225621470896
0.91	1.8634660355896986	256.77751183608007	258.74863589377344	1.0076763889625648	1.598521009210044	0.05106288340146984
0.9	1.8634660361329074	267.8026924971009	268.72529900091746	1.0034450979383882	1.6768225584199976	0.054343185919867
0.89	1.8835410469050975	280.1634360309487	279.7870839159423	0.9986566694057649	1.7520003212521764	0.05777031757496749
0.88	1.9036168540174487	293.82869037819785	291.87976370164085	0.9933671328213441	1.8246985089699141	0.06135670053322713
0.87	1.943770911830295	308.80278335265035	304.9806903929227	0.9876228675200676	1.895429688604757	0.06511517346146108
0.86	1.9638491261699818	325.11610782555397	319.09073529321535	0.9814670132075657	1.9646115450947643	0.0690591429382868
0.85	1.983928171111925	342.81967987618845	334.22610158348584	0.974932657612287	2.0325917536631652	0.07320271914209867
0.84	2.02408864159451	361.9819771692869	350.41699121414064	0.9680509343432374	2.099665323764766	0.07756084358174649
0.83	2.06425235491884	382.68711088880724	367.70445726220015	0.960848815650443	2.1660874192619652	0.0821493783001569
0.82	2.0843354122366686	405.03434738388415	386.1395128626575	0.9533500439079591	2.232080814660536	0.08698537147610688
0.81	2.1245039447887506	429.13745219924095	405.78202802289184	0.945575889364451	2.2978451289957316	0.09208698835751658
0.8	2.1646756691377615	455.12698473336604	426.7051332507431	0.9375518208412235	2.363638345774221	0.09747310220271113
0.79	2.204850650782011	483.1427139256115	448.9726216593865	0.9292753646462191	2.429391232089494	0.1031667723222887
0.78	2.24502884234036	513.3511025869012	472.6848427718977	0.920782755486301	2.49549055810573	0.10918870834275411
0.77	2.285210279507205	545.9302402372788	497.93115918205194	0.9120783618171345	2.562001423128307	0.11556414583394474
0.76	2.3253949161651826	581.0797307226862	524.8183067988444	0.9031777896402104	2.6290594441217507	0.12231968076378687
0.75	2.385677913393546	619.0210311540185	553.4625306116973	0.8940932581561843	2.6967943958896097	0.12948416113331998
0.74	2.4258706072274245	659.9998874909895	583.9917417325134	0.8848361231584092	2.765331245222764	0.1370889971275654
0.73	2.4660665241941575	704.288612625801	616.5421036503247	0.8754111490624125	2.8347928910035467	0.14516815205119435
0.72	2.526366443397014	752.1898228105475	651.2657944533915	0.8658263841166387	2.9052989589412572	0.1537588452455675
0.71	2.566570421193019	804.0396087089142	688.3295814142114	0.8560891453090177	2.9769682641589816	0.16290161992553395
0.7	2.626882432250845	860.2117600990451	727.9301168423997	0.8462220009158972	3.049919314734959	0.17264078466764896
0.69	2.687201701055445	921.1225016927749	770.2593209973722	0.83621811385765	3.124271138125592	0.1830248366415597
0.68	2.7274323492944768	987.2359588481265	815.5418785187776	0.8260860751773307	3.2001440765780456	0.1941069394343037
0.67	2.787749945696671	1059.0704400733575	864.0252100790954	0.8158335625147349	3.2776605692043974	0.20594546441998277
0.66	2.848088572010545	1137.2057043155876	915.9805579655381	0.8054660247389535	3.356945935631777	0.21860460546663593
0.65	2.9084344605121735	1222.2913709429054	971.4569938444872	0.7947834836591225	3.4381291744877323	0.23215507856778206
0.64	2.9687876118177674	1315.0566722961382	1031.531322799078	0.7844006608460347	3.5213437887273873	0.24667492034950192
0.63	3.0296429890764136	1416.3221118318531	1095.8275984641978	0.7737135424983714	3.606729859778791	0.26225021586053227
0.62	3.1096398838290438	1527.0116380506904	1165.0006212668666	0.7629284494216758	3.6944303646033436	0.27897688408696525
0.61	3.170017256391662	1648.1695051122822	1239.503615610093	0.7520486283512758	3.7845987443785027	0.29696079534123415
0.6	3.250548067106284	1780.9776585784884	1319.8424228956605	0.7410774731161482	3.87739573711674	0.31631988076998196
0.59	3.310926076254306	1926.7773114690074	1406.5819102609787	0.7300178914752619	3.9729915401988922	0.3371855710586275
0.58	3.3914631497375884	2087.094282776346	1500.3553216334583	0.7188728051315528	4.071567066100235	0.35970467582908033
0.57	3.47201316576178	2263.6690223561327	1601.8707570950933	0.7076435385539672	4.173315330529175	0.3840415743037106
0.56	3.5525761230408563	2458.4924527807952	1711.9300150489273	0.6963332399546589	4.278442999499733	0.41038078388553834
0.55	3.6331520130342483	2673.8488574602325	1831.4347984412825	0.6849432769288535	4.387172127025339	0.43892998232834146
0.54	3.733890071098418	2912.3674863036067	1961.4068255574089	0.6734750455708587	4.499742122268346	0.46992358044109206
0.53	3.814495086018075	3177.0849640440783	2103.007787837789	0.6619299803556062	4.616411993733739	0.5036269664028429
0.52	3.915269552237798	3471.521181108047	2257.5609674286807	0.6503088558739855	4.737462929343056	0.5403415746999316
0.51	4.016064258040085	3799.772131700604	2426.58095102787	0.6386122290817065	4.863201285784904	0.5804109746311341
0.5	4.116879205508148	4166.593076616275	2611.789711254059	0.6268406017165264	4.993941440264753	0.6242255596513875
0.49	4.217734840712777	4577.652547653681	2815.224617286355	0.6149930751579923	5.130086644399735	0.6722408731962051
0.48	4.318569855438137	5039.554292288738	3039.201463413582	0.6030694952654859	5.272025707956853	0.7249759232491184
0.47	4.439623134963327	5560.15597312085	3286.434979230315	0.5910688468305104	5.420206947530436	0.7830343701402233
0.46	4.560705604076975	6148.829971063678	3560.1074429214314	0.5789894109408221	5.575129020872987	0.8471196607482774
0.45	4.681817268873702	6817.001089976077	3864.077129275256	0.566829472120389	5.737424954210281	0.9180743644587858
0.44	4.802958144160951	7577.999147311291	4202.644614180958	0.5545849943348272	5.907595001890441	0.9968429487416718
0.43	4.944326084395812	8448.531598466207	4581.232299143554	0.5422518985400085	6.086409155330127	1.0845945289390064
0.42	5.085733813845722	9448.989746066558	5048.061027196749	0.5342434654771602	6.274680343536007	1.1827146114520324
0.41	5.2271813603981245	10604.696860407026	5550.140869678962	0.523366291628815	6.473344590216578	1.2928783472065983
0.4	5.388884427799558	11947.462114861406	6096.839511144184	0.5103041510012697	6.683490518068936	1.4171325636985252
0.39	5.57086257911747	13517.772111570055	6649.625666631035	0.4919172783612416	6.906399466351593	1.558009126377432
0.38	5.752906626380156	15367.958624967061	7361.773827084617	0.4790339437226586	7.1436014911325545	1.7186855012340856
0.37	5.955255110454609	17561.90848760699	8183.847014603225	0.46599986672168153	7.395973326065902	1.9027301596383743
0.36	6.1779325055431835	20198.889193928426	9145.931587573754	0.45279378978537715	7.667302496779794	2.116097497152717
0.35	6.400708461762365	23402.62063248744	10282.718964404363	0.43938322660026913	7.95973546994183	2.3654489895095447
0.34	6.684384281382601	27353.513039688805	11645.058171707153	0.4257244089565629	8.276932474181192	2.660350378782397
0.33	6.988500169350231	32319.132292128685	13307.547585363587	0.41175448230101885	8.623830356605616	3.0144613417402955
0.32	7.353681856298327	38718.66436753168	15385.955657236449	0.3973782646835993	9.00743788948492	3.448335984346843
0.31	7.780062059603658	47260.33844548769	18074.302959814413	0.3824412510431378	9.438409025759828	3.995204980682093
0.3	8.308461701766781	59305.24157877581	21744.521180888907	0.3666542889300168	9.935842075789179	4.716466639539986
0.29	9.041058293276045	77974.98434893918	27244.00624302408	0.3493941867446457	10.537062605755459	5.744789715138094
0.28	10.284698227919444	114929.5100168289	37748.69690142801	0.3284508643245807	11.369974357687056	7.549017654989785
0.28	14.898713108389643	305352.47916209424	90455.38560086291	0.296232687709227	13.058632145964973	14.331843310288365
0.29	17.1905197872055	431142.8896751647	126281.78057339838	0.2929000653786559	13.39149498726304	17.60316926860981
0.3	18.952516812673622	543226.7224699244	159342.55597937116	0.29332606329614636	13.511161444117146	20.063473787117445
0.31	20.51229717313911	653343.8237974183	192928.41747312664	0.2952938566890743	13.54436846801309	22.183273514288114
0.32	21.930631354780793	764650.4293185287	227991.72829649743	0.2981646508714944	13.529407412735786	24.099012204908213
0.33	23.2900822725442	878650.1483865272	265050.7784199925	0.3016567844513627	13.484158761709862	25.87429442899792
0.34	24.54817425510923	995791.2166340158	304290.27797414083	0.305576382770985	13.419839778211394	27.542641691860975
0.35	25.788318322586324	1.116836774037949e6	346054.3618413466	0.30985222718820327	13.342187904272302	29.128655038734443
0.36	26.968184525598517	1.2419505774378446e6	390473.2858397403	0.31440324030066497	13.255928406045694	30.6471735772153
0.37	28.12965894425135	1.3712959324631293e6	437687.53074811783	0.3191780274312789	13.164189410902194	32.1094689185352
0.38	29.272510189784022	1.5052881806541178e6	487938.2982849367	0.3241494250442495	13.069234023317492	33.52407602002924
0.39	30.37546884214365	1.6436545008201671e6	541215.0865451503	0.3292754567794444	12.972728648638544	34.897666945556225
0.4	31.48079383056599	1.786714149468564e6	597725.6279288008	0.3345390353048846	12.875913221553462	36.235589945426156
0.41	32.56733915937077	1.9344916624849131e6	657579.4473017954	0.33992363991743163	12.779714597805865	37.542219221560764
0.42	33.65583395418262	2.0870061438229436e6	720876.9592025448	0.3454119966710084	12.684825054540351	38.821191474541386
0.43	34.72538388307105	2.2443338579398696e6	787745.1270119438	0.35099284548290643	12.591758341009086	40.07557154147259
0.44	35.79714949166132	2.4065029829114024e6	858292.5713436085	0.3566555194148319	12.5008907152094	41.30797185525913
0.45	36.849636065796204	2.573527816266183e6	932622.592562147	0.362390717779475	12.41249161104448	42.52064080667405
0.46	37.90426371098241	2.7454463092039577e6	1.0108495878098193e6	0.36819135177439155	12.326746947881313	43.715529547720195
0.47	38.961038960991765	2.9222985265326323e6	1.093089883240539e6	0.3740514096407231	12.243777098622168	44.89434346415853
0.48	39.998336006491044	3.1039439251072737e6	1.1793750553899012e6	0.3799601680462515	12.163650904670865	46.05858249865215
0.49	41.03770639699964	3.290719052106017e6	1.2699643570511807e6	0.38592305722313797	12.086395366260032	47.20957396253114
0.5	42.07915633522612	3.4823617276638323e6	1.364831621962287e6	0.3919270106606341	12.012011141464152	48.34849446700136
0.51	43.1226920914532	3.6789508635514714e6	1.464112894817892e6	0.3979702227945801	11.94046604932432	49.47639874051613
0.52	44.146514646628326	3.8805575206797924e6	1.5679440748222058e6	0.4040512391496609	11.87171416508195	50.59422911194852
0.53	45.17234893182223	4.087096223303735e6	1.6763806333720863e6	0.4101642197249304	11.805693604063492	51.70283375231654
0.54	46.22209202953535	4.298636581422156e6	1.7895448531132883e6	0.4163052212525576	11.742331510052328	52.80297791493978
0.55	47.23007648449843	4.515162998641833e6	1.9075686047366483e6	0.42248056278598306	11.681548104358967	53.89535365675691
0.56	48.261981641867344	4.736575231011536e6	2.030474516879113e6	0.42867988321711675	11.623385778993555	54.98053987792075
0.57	49.295922437913745	4.963059028330986e6	2.158443425533359e6	0.4349018243007309	11.56750382610775	56.05920551324468
0.58	50.30984140436224	5.194661822555197e6	2.291620289960987e6	0.4411490811607374	11.51392808033957	57.13182422874617
0.59	51.347827915337945	5.4311902082075775e6	2.4299685521150986e6	0.44740995232370007	11.462413786833906	58.19891900675411
0.6	52.36571813639594	5.672775795455562e6	2.5737157947859154e6	0.4536960189485558	11.413168578597352	59.260827141747015
0.61	53.38558125952039	5.919317082736835e6	2.7228770421701726e6	0.4599985106577924	11.365953119926031	60.317996216182536
0.62	54.407423031688936	6.170869860135408e6	2.8775863942054273e6	0.466317789781145	11.320676879069374	61.37079179121327
0.63	55.408970977721545	6.427436281059142e6	3.03794397956828e6	0.4726525237629697	11.277251037015564	62.41954979481254
0.64	56.43474402835452	6.68901785327674e6	3.204052494089693e6	0.479001934868529	11.235589380552431	63.464579141746455
0.65	57.462512953865094	6.955615980008004e6	3.3760119007722624e6	0.4853649066417231	11.195608450178048	64.50616422271153
0.66	58.469875949187156	7.227231833257367e6	3.5539244315751013e6	0.49174075407697576	11.157227746909735	65.54456708003802
0.67	59.47916004883266	7.503866478154424e6	3.7378905718408497e6	0.4981286091274087	11.120369850910414	66.58002935243809
0.68	60.49037074902082	7.785520784304821e6	3.9280105774348723e6	0.5045276592612178	11.084960586846591	67.6127739962374
0.69	61.50351360276464	8.072195493962154e6	4.1243863504760857e6	0.5109373718167562	11.050928934501975	68.64300687079103
0.7	62.518594097277955	8.3638388969856035e6	4.32709499114858e6	0.5173575249886868	11.01824315314997	69.67091222665904
0.71	63.53561781835649	8.660550003233684e6	4.53628095221247e6	0.5237867052922399	10.986769018871794	70.69667756557273
0.72	64.55459035934943	8.962284114540523e6	4.752025606639655e6	0.5302248339717225	10.956478280149321	71.72045951269925
0.73	65.57551734036133	9.269040836023245e6	4.974428841779532e6	0.5366713697545583	10.927312576628873	72.74240824338908
0.74	66.57565221231815	9.580802626718434e6	5.203583255386782e6	0.5431260258796382	10.899226607232471	73.76266135819644
0.75	67.57766634257055	9.897706119178914e6	5.439653427882608e6	0.5495872844054362	10.87208980616208	74.78135690648936
0.76	68.60440265008603	1.0219537873742336e7	5.682641239288104e6	0.5560565760893015	10.8459761034972	75.79859833856882
0.77	69.61023403477594	1.0546393718592148e7	5.9326890576897245e6	0.5625324841828194	10.820782313765559	76.81450277338321
0.78	70.61796069269063	1.0878273825272098e7	6.1898992315872265e6	0.5690148392116245	10.796463756739739	77.82917195610364
0.79	71.62758798130028	1.121517840612498e7	6.454372760629494e6	0.5755033515208771	10.772978171286907	78.84270002328493
0.8	72.63912129636769	1.1557107722735481e7	6.726211151971517e6	0.5819977898743227	10.7502856105059	79.85517406842
0.81	73.65256603111523	1.1904061859434236e7	7.005511310103665e6	0.5884975559457161	10.728348324723857	80.86667466509681
0.82	74.66792761133411	1.2256041011027256e7	7.292377854119763e6	0.5950027294750821	10.707130650232672	81.87727634975319
0.83	75.66207000601041	1.2612874808034426e7	7.586814021784806e6	0.6015134643968709	10.686671504930008	82.88704291365872
0.84	76.68123775297595	1.2975053643461786e7	7.889196228611162e6	0.6080280240372323	10.666730222596616	83.8960530007274
0.85	77.67911027062094	1.3342130218706815e7	8.19937276960908e6	0.6145474999271745	10.647467638707667	84.90435188729668
0.86	78.70210562974036	1.3714210626671046e7	8.517505256892985e6	0.6210714921009277	10.62880970674522	85.91199747872088
0.87	79.70372929662584	1.4091316563612266e7	8.84370550711372e6	0.6275996616207352	10.610720625567225	86.91904078609207
0.88	80.70721480267225	1.4473448083930535e7	9.178074083997836e6	0.6341318275213214	10.593175065899175	87.92552841223701
0.89	81.71256734178323	1.4860605377089377e7	9.520709974636493e6	0.6406677072062346	10.576149069043323	88.93150343185833
0.9	82.719792119766	1.5252788400955746e7	9.871717342204772e6	0.6472073880987037	10.559620001738327	89.93700565048914
0.91	83.72889438398006	1.5649997236332742e7	1.0231194272143332e7	0.653750548172033	10.54356646411383	90.94207184738805
0.92	84.73987937686924	1.6052114984279571e7	1.0599169417335786e7	0.6602973768700227	10.528008126257639	91.94673447504408
0.93	85.75275238561969	1.6459367061316716e7	1.0975884832256418e7	0.6668473211252615	10.512848042819599	92.9510280018818
0.94	86.74389793403647	1.68716463539628e7	1.1361372503292428e7	0.6734003466486764	10.498105458946718	93.9549798715741
0.95	87.76051864575186	1.7289092465139393e7	1.1755814311020797e7	0.6799555462338154	10.483718717371723	94.95861821496955
0.96	88.75533490167356	1.7711430333897915e7	1.2159150092923187e7	0.6865142940856552	10.469760204639133	95.96196490199283
0.97	89.77572415679951	1.8138794353883557e7	1.2571559336810494e7	0.6930757960833761	10.456170873750274	96.96504418986457
0.98	90.77423154966806	1.857118449289582e7	1.2993144583416674e7	0.6996400573365175	10.442936117264772	97.9678771257251
0.99	91.7745703974408	1.9008600973339945e7	1.3424000569136266e7	0.7062066581314308	10.43004206414785	98.97048313135177
0.994	3.4317364919363462	377.80916938776426	379.85418710520065	1.0054128324115328	0.4702371110404807	0.02750497526822487
0.998	5.469755417465193	606.3411948281188	607.5968202632858	1.0020708232359554	0.2812598655789555	0.026548180585454995
0.9985	6.218429879944583	689.9087424014814	691.0195853603911	1.0016101302833806	0.2465971200069159	0.02646584734438387

==> anc/GaugeQBall_apha01.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.104419271974627	275.5652372074909	281.43213220297906	1.0212904031544103	0.9644196582412725	0.36168924154059445
0.98	1.983928170873063	257.8813321537025	263.99620865980944	1.0237119781220239	1.1174471182083208	0.38772803811680795
0.97	1.9236934647981634	254.19988359434907	260.39922479311355	1.0243876634052964	1.249052340974872	0.4178940097304072
0.96	1.9036168535655322	257.4992499079678	263.5787079341226	1.0236096145069455	1.3662912620555996	0.45084047327420207
0.95	1.9036168638750477	265.229481368268	270.9579843010321	1.0215982887845343	1.4735781369710153	0.48630692092175465
0.94	1.9036168619119935	276.30903239368325	281.42564678489043	1.0185177239661027	1.5737980735874795	0.5243755511841338
0.93	1.9236847709779679	290.27709395814503	294.4835035896076	1.0144910146856752	1.6689572433553836	0.5652828393907127
0.92	1.963849126059496	306.9921279759364	309.94243400219875	1.0096103637761473	1.760537244128965	0.6093689566553226
0.91	2.004007999645757	326.5117584513884	327.80041254190496	1.003946731035441	1.8496958624703244	0.6570687532204875
0.9	2.044170094733623	349.04758558255503	348.19267002320663	0.9975507191722253	1.9374018692917891	0.7089244154285033
0.89	2.0843353993616702	374.95547772150286	371.37722055592303	0.9904568478707823	2.024506887375656	0.7656122551183822
0.88	2.124503922333468	404.7538640577345	397.7456827018636	0.9826853256307114	2.111818627471119	0.8279876108316553
0.87	2.1847627628419724	439.1707466537855	427.85635779601967	0.9742369250593884	2.2001691509041077	0.897160233640536
0.86	2.2651191518783524	479.21632981914723	462.490930336348	0.9650984358377119	2.2904441407852314	0.9745924052057824
0.85	2.3253948843362746	526.3306283313236	502.7585973097472	0.9552144037364706	2.3836953948522037	1.06229328826114
0.84	2.40577385802538	582.6749730715832	550.3683431583507	0.9445546292422217	2.4813475250613823	1.1632038655256756
0.83	2.506265664256034	651.6325339379083	607.9319799804466	0.9329368137999909	2.585353267046657	1.2818103959506668
0.82	2.6268824319312927	739.055876031016	680.0410261479215	0.9201483246435647	2.6988635400413306	1.4257122480632205
0.81	2.767638682723939	856.6627671600572	775.8575832034718	0.9056744531754723	2.8278307994407275	1.6098123560889779
0.8	2.9486690877106376	1035.7331491424995	919.9321665845814	0.888194191086969	2.987440748329461	1.8730681953021564
0.8	4.056387806720083	2411.0110205917417	2011.306533975644	0.8342170636291836	3.5972187168959167	3.4831067284477433
0.81	4.338743371416615	2854.6492957907617	2368.3334327607035	0.8296407675201501	3.692158027207136	3.9035168171984305
0.82	4.560705609582741	3240.8199821293615	2683.0362660971537	0.8278880903265353	3.755788267936561	4.242925756537249
0.83	4.762574604327082	3602.0072600244657	2980.943226490009	0.8275783504305767	3.803221121635607	4.54127764944604
0.84	4.9443260858894185	3948.2566963971067	3270.086321919642	0.8282354905909958	3.8403057386778823	4.812208836944164
0.85	5.1261433315020035	4286.681966446047	3556.0655543927264	0.8295613209068897	3.8700371431377025	5.064291335286398
0.86	5.287822382138809	4620.567055327167	3841.5424400539846	0.8314006471619051	3.8942018984857	5.3019219375689755
0.87	5.429318319085389	4952.065844059868	4128.292492881336	0.8336505658205919	3.9139772656525933	5.528010197035928
0.88	5.5910864410177155	5282.661538126701	4417.566610373854	0.8362388122901356	3.9301888886995053	5.744588372989555
0.89	5.7326762549809605	5613.421564428121	4710.290773146137	0.8391122453718667	3.943443447133471	5.953141413967879
0.9	5.8743059467571115	5945.141843694123	5007.182696160747	0.8422309892356481	3.954203070365337	6.154793802786163
0.91	6.015975534933437	6278.433258487386	5308.813821129753	0.845563471420697	3.9628299517240495	6.350421886216425
0.92	6.1374383745066545	6613.775787714688	5615.65561911576	0.8490846680268525	3.969614576592822	6.540724948949253
0.93	6.279190304311187	6951.5542096320805	5928.103254519035	0.8527737935647611	3.974794379353397	6.7262721024322625
0.94	6.400708506238852	7292.0822010691	6246.499662185723	0.8566139944596233	3.9785665291503527	6.907534324206092
0.95	6.5222642819038406	7635.619217625552	6571.144812840794	0.8605909521617321	3.981096963396437	7.084907011422461
0.96	6.664116451597359	7982.382586656554	6902.308461870443	0.8646927639635344	3.982526938558069	7.258726266582841
0.97	6.785746264752231	8332.556368037924	7240.227587375224	0.8689083238785325	3.982977888652288	7.42928091949221
0.98	6.907384658867707	8686.297973127597	7585.1288540304195	0.8732291797375804	3.9825551001261434	7.59682157434538
0.99	7.029062858813692	9043.743194093979	7937.216984692738	0.877647320843447	3.9813505400101965	7.761567534656652

==> anc/GlobalQBall.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.01	208.1672096966155	3.8652566780884056e10	5.148529716072471e8	0.013320020233737023	312.90265821303143
0.02	104.05741098566443	2.3964375120809736e9	6.377750462513091e7	0.026613464487855135	155.8234323939305
0.03	69.40434096962359	4.695670603218852e8	1.8726531212588117e7	0.039880419209454766	103.46389156615204
0.04	52.02251320363487	1.4737639431792182e8	7.828777819042459e6	0.053120975413159736	77.28421989353504
0.05	41.61257074614042	5.987723798883137e7	3.9719642404249874e6	0.06633512790229001	61.57645450879925
0.06	34.71467692834408	2.864172473057104e7	2.2776630190341873e6	0.07952255111938494	51.10460798324922
0.07	29.760065598765387	1.5334258601058789e7	1.4212436357498819e6	0.09268420943753673	43.62468582440518
0.08	26.009336657198247	8.91526012365477e6	943403.0475507115	0.10581890314648136	38.01469084949916
0.09	23.12256998154553	5.520158836712287e6	647867.779455163	0.1173639742295934	33.65129131074889
0.1	20.82482629349519	3.591998638210575e6	474177.54815568274	0.13200938973404056	30.1604881459045
0.11	18.900606152647914	2.433136292473114e6	352962.10462226946	0.1450646664201075	27.304281910447994
0.12	17.34574470177143	1.7037467467828172e6	269349.3902230735	0.15809238710605647	24.924006243985666
0.13	16.002031918836185	1.226687643548111e6	209746.8136042332	0.1709863262317983	22.90981512007583
0.14	14.867813428055692	904401.6197039575	166471.01424094936	0.1840675764108441	21.183246991669712
0.15	13.890296868682842	680560.6446049236	134080.11983459158	0.1970142130572761	19.686763274599915
0.16	13.017271871334541	521315.91878584004	109440.3419492807	0.20993094207476043	18.377209901937675
0.17	12.2482031786799	405596.21777298435	90376.53203877225	0.22282390238993	17.221586564033483
0.18	11.582620908732245	319971.8322487761	75413.25451549629	0.23568716654053146	16.194226200006526
0.19	10.969013744374152	255555.82798371676	63511.05511171204	0.24852125507291806	15.274865178803294
0.2	10.407193945659445	206378.595668199	53932.19583016032	0.2613264987851197	14.447292422125717
0.21	9.896990485878517	168336.27085723967	46141.50848851501	0.2741031879436493	13.69838449330777
0.22	9.438247560197537	138554.2901663378	39744.240628022846	0.2868495849555356	13.01740384273715
0.23	9.030825795765333	114984.82355346667	34445.584314057734	0.2995663536244061	12.395480118962043
0.24	8.674601565089882	96146.43521425128	30022.036500398575	0.3122532461395778	11.825221152805799
0.25	8.318628620760844	80952.31729294706	26302.15092968457	0.3249091787515283	11.300417298360959
0.26	8.013708963946554	68594.88581259947	23153.06544681722	0.33753340606282456	10.815814006587601
0.27	7.708973624674335	58466.93127753077	20470.782486545097	0.35012582393583147	10.366934951030327
0.28	7.455168238283243	50106.91076597268	18150.614949623334	0.3622377566718664	9.949943020254565
0.29	7.201490576376714	43160.462473845066	16194.416864705938	0.3752141644571033	9.561530100917008
0.3	6.9479407420356525	37352.96510472497	14482.084598052019	0.3877091030778733	9.198828888994523
0.31	6.694518498632941	32469.73904377404	12993.350464726609	0.40016799787671964	8.859341771018313
0.32	6.4918725236058075	28341.59910169153	11693.575681257018	0.41259406850332253	8.54088303871275
0.33	6.289308149115992	24834.199856401676	10554.143867162951	0.42498425269144885	8.241531608599242
0.34	6.137438339643548	21840.102688041112	9551.513083170415	0.4373382863442531	7.959592083627217
0.35	5.935016523077182	19272.812249886247	8666.108413251579	0.449654585998612	7.693562488261021
0.36	5.783253646950802	17062.256820518043	7881.622492104508	0.46193317654359434	7.442107379227902
0.37	5.631536604826645	15151.33343734684	7184.3550456015155	0.47417311983199095	7.204035314713693
0.38	5.47986526716861	13493.247606598661	6608.800846733106	0.4897857831869309	6.9782798789215015
0.39	5.328239670424687	12049.44975485197	6075.331247127455	0.5041998905121035	6.763883623615842
0.4	5.176659807901753	10788.023623246267	5234.464211793281	0.4852106738544717	6.559984415921803
0.41	5.075631942565257	9682.419485810196	4697.966526184103	0.48520584478591106	6.365803781269323
0.42	4.924128231485169	8710.452300953555	4658.039514145485	0.5347643673607577	6.180636908641523
0.43	4.823151126017596	7853.504771972341	4293.950226198704	0.5467559199203638	6.003844047167162
0.44	4.671723537710387	7095.889895410892	3964.448404730901	0.5586964373974883	5.834843072282326
0.45	4.57079712861576	6424.338387013399	3665.676959924629	0.570592135578456	5.6731030404829665
0.46	4.46989101678543	5827.584425604514	3394.2168853594785	0.5824397619099934	5.5181385730340375
0.47	4.369005173915705	5296.029302798485	3147.0969875525047	0.5942370798230934	5.369504969305365
0.48	4.268139593938862	4821.467006103549	2921.72360149876	0.6059822866775025	5.226793903109199
0.49	4.167294271628648	4396.859425916635	2715.8230217295722	0.6176733797131555	5.089629656389241
0.5	4.066469200345877	4016.1513994177226	2527.4051413124844	0.6293102251271996	4.95766579182067
0.51	3.9656643759697507	3674.11824363317	2354.7072897534326	0.6408904487039504	4.830582210412999
0.52	3.864879787612804	3366.237507221109	2196.1746025098746	0.6524122548687472	4.7080825401922795
0.53	3.7641154340774654	3088.5866503126244	2050.4327252179555	0.6638741137505119	4.589891811003549
0.54	3.7137408419459597	2837.7517932233013	1916.257107935766	0.6752729793042109	4.475754376701164
0.55	3.61300682512369	2610.7557872135435	1792.5633261077041	0.6866070487660989	4.365432053021716
0.56	3.512293025943442	2404.995207797667	1678.3834037083984	0.6978739077178243	4.258702438438327
0.57	3.461943709171747	2218.188644524253	1572.8533628304804	0.7090710552112752	4.155357399881198
0.58	3.361260226687202	2048.3320962452285	1475.1995982648777	0.7201955195493188	4.055201695042192
0.59	3.310926055732768	1893.6614561839451	1384.729781316486	0.7312446355152392	3.95805171636751
0.6	3.2102728731182077	1752.6205660386872	1300.8242994073332	0.7422167265487966	3.863734338906135
0.61	3.1599538549215405	1623.833816272033	1222.9180795020898	0.7531054392681894	3.7720858577421637
0.62	3.1096398833874175	1506.082972498094	1150.50951969428	0.7639084570393654	3.6829510023402823
0.63	3.0090270819904177	1398.2870061281749	1083.1449194606528	0.7746227453402836	3.5961820166830116
0.64	2.95872824825987	1299.4851125512894	1020.0834084413741	0.7849904539796045	3.5116377953936304
0.65	2.9084344605226207	1208.8215780116116	961.7083208172436	0.7955750776712274	3.429183067108657
0.66	2.8581457157710726	1125.533171051693	907.3912779489378	0.8061879483312568	3.3486876171639346
0.67	2.757583355847077	1048.9380530687338	856.4612355163744	0.8165031605162417	3.270025542155548
0.68	2.7073097396064294	978.4259842667162	808.8702375955718	0.8267055971553962	3.1930745290931193
0.69	2.6570411606070863	913.4502319386148	764.3675069862459	0.8367916283342873	3.117715151639717
0.7	2.6067776224861086	853.5201279525086	722.7117591802108	0.8467424909051751	3.043830175288315
0.71	2.5565191239126905	798.1947684725624	683.7212681573006	0.8565845018825168	2.9713038622166033
0.72	2.506265663908898	747.0774774761716	647.1707821275847	0.8662699674923966	2.900021264935942
0.73	2.4560172424782114	699.8109674453285	612.9166501471238	0.8758317297949563	2.829867495634924
0.74	2.4057738576538226	656.0731062966391	580.7707727326755	0.885222648449918	2.7607269552045954
0.75	2.3555355097881097	615.5732137511488	550.5956782653669	0.8944438548749951	2.69248250215961
0.76	2.3053021954206416	578.0488225688986	522.2673545938194	0.903500421076577	2.6250145367898776
0.77	2.3053021710418142	543.2627394148374	495.6583499403904	0.9123731741188013	2.558199969519277
0.78	2.2550739108512765	511.00103439224205	470.65593485602335	0.9210469317656019	2.4919110340595116
0.79	2.2048506623535533	481.0702306208786	447.1638704225316	0.9295188975742964	2.4260138947062826
0.8	2.154632434700885	453.29593971324374	425.0850247173074	0.9377649069308174	2.3603669818111
0.81	2.104419277853186	427.5212140679224	404.3351814586095	0.9457663576768632	2.29481896824442
0.82	2.1044192768241747	403.60529922362156	384.84523565203733	0.9535187877669812	2.229206269766912
0.83	2.054211111567626	381.422680112732	366.5459929190434	0.9609968468857393	2.163349909356211
0.84	2.004008010069832	360.8624492461588	349.3795245523176	0.968179219761355	2.0970515229472677
0.85	2.004008013027339	341.8280525898547	333.29670344011157	0.9750419865043098	2.030088190852988
0.86	1.9538099207726698	324.23751161405863	318.25796837049614	0.9815581386194452	1.9622056374697094
0.87	1.9538099136295655	308.0242895400647	304.2365716246103	0.987703184313451	1.8931091276533445
0.88	1.903616867767795	293.13908089213464	291.2124372214991	0.9934275441378474	1.8224509864970417
0.89	1.9036168653443803	279.5530271823248	279.1909964937394	0.9987049659514177	1.7498132353788123
0.9	1.8534288402052659	267.26320533739215	268.19330692259325	1.0034800959003203	1.6746825842307271
0.91	1.8534288435925477	256.30200336975815	258.2746941719151	1.0076967435924058	1.5964134810863047
0.92	1.8534288406070902	246.7534989694581	249.5388175326901	1.0112878584290177	1.5141715316065725
0.93	1.8534288256386542	238.783296284696	242.16732801511105	1.014171978455228	1.4268428837831182
0.94	1.8534288218582675	232.6959849781425	236.47566026934763	1.0162429759652285	1.332881321461064
0.95	1.903616861334735	229.05664749344115	233.0388531094638	1.01738524360502	1.2300320471220172
0.96	1.9538099167616971	228.97591936067525	232.9649860455613	1.01742133712586	1.1147858626179399
0.97	2.054211109801958	234.90262269532587	238.69088787718272	1.0161269599223262	0.981155765287745
0.98	2.255073897349849	253.4698856929458	256.8096696029136	1.0131762552416723	0.8173513320123443
0.99	2.8078619946700507	312.1861057001399	314.70773816115786	1.0080773372516458	0.5929180053389821

==> anc/ProcaQBall_alpha001_M0005.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.807861977576157	311.539822642208	314.0954887066407	1.0082033367123273	0.5968601826363511	0.027925590582227586
0.98	2.2450288621807952	253.42165246354904	256.78735851208836	1.0132810516221515	0.8202564009148676	0.030639016630313303
0.97	2.0441700873153748	235.01569884454224	238.825821760875	1.0162122059720489	0.9836420368012362	0.033297913357251976
0.96	1.9339374627665793	229.17180003001852	233.17977975287678	1.0174889743080662	1.117055585014797	0.03597742346842692
0.95	1.883541046780051	229.31223432847534	233.3102262218558	1.0174347082051174	1.2321812899554918	0.03871077401892808
0.94	1.8634660437513337	233.00398118958248	236.7965432625776	1.0162768123258343	1.3349652461300383	0.04151951590254585
0.93	1.8534288391579263	239.14260514428318	242.53440323609706	1.0141831610882028	1.4288974299073431	0.044420305214970625
0.92	1.8534288341857061	247.16627574806597	249.95487946574565	1.0112822985629402	1.5162224114739442	0.04742739982782344
0.91	1.8634660287713938	256.77226464092985	258.74312293801717	1.0076755108260753	1.598480551800353	0.050553843277517115
0.9	1.8735034432169508	267.79650087305805	268.71891741355046	1.0034444682342196	1.6767821977335533	0.05381212304684828
0.89	1.8935788424784321	280.1562350108415	279.7797846711303	0.9986562842704656	1.7519596189395965	0.05721458130012885
0.88	1.9136550677024464	293.82038528579693	291.8714859693572	0.9933670384560144	1.8246570892517657	0.060773696739026224
0.87	1.9337320936961395	308.7932521839741	304.9716465231154	0.987624063564116	1.8953872128989395	0.06450229498389756
0.86	1.9638491379796024	325.1052011270798	319.08031895737474	0.9814678997788473	1.9645676949880782	0.06841371806086886
0.85	1.9939679944923772	342.8072189505897	334.2143562029677	0.974933833733354	2.0325462187495322	0.07252197059886653
0.84	2.0240886460139063	361.96775098310314	350.40375353202006	0.9680524095871101	2.0996177923977015	0.07684185358788234
0.83	2.05421799643915	382.6709560162186	367.68963192167456	0.9608506371883914	2.1660371632791704	0.08138909283829941
0.82	2.0943772286157696	405.0158932927493	386.1227876007654	0.9533521869021376	2.2320279058805426	0.08618046716766985
0.81	2.1245039375030377	429.1163601691126	405.76314836255773	0.9455783699382808	2.297789210433408	0.09123394011667058
0.8	2.1646756872128052	455.1012153560969	426.6793996269553	0.9375483633747215	2.3635010474269635	0.09656879829358117
0.79	2.204850660797448	483.1150917187134	448.9486908131246	0.9292789616982579	2.4293281637080915	0.10220579906816173
0.78	2.245028856421171	513.3194456074838	472.6570040764192	0.9207853084876944	2.4954232248438135	0.10816733017061311
0.77	2.2852102794272233	545.8939178877606	497.9004083216614	0.912082717917427	2.561929325716283	0.11447758373648682
0.76	2.335441578868744	581.0380013850092	524.7834228966308	0.9031826173945843	2.628982029060487	0.12116274743841714
0.75	2.3756302438161354	618.9730252316521	553.4219638151409	0.8940970628049929	2.6967110490306667	0.12825121554177302
0.74	2.4258706071912535	659.9444759228606	583.9430400662525	0.8848366209137088	2.7652416671759594	0.13577382300513358
0.73	2.4761160065260963	704.2246906123409	616.4861804133648	0.8754111984873957	2.834695947155666	0.14376410611738602
0.72	2.5163159553139725	752.1159640735559	651.2042323364384	0.8658295574653585	2.905193799429487	0.15225859363032274
0.71	2.566570431617332	803.9541246538016	688.2650993201428	0.8560999666697688	2.9768539356463344	0.16129713287993558
0.7	2.626882431961716	860.1126463849539	727.853108497965	0.8462299811043651	3.0497947454615257	0.17092325615485696
0.69	2.6771479854107225	921.0073771930051	770.170828302748	0.8362265573268605	3.1241351203697443	0.1811845932521666
0.68	2.7374733021047217	987.1019821797114	815.4407026030387	0.8260956996584978	3.1999952463700034	0.1921333372665972
0.67	2.787749944854163	1058.9142165065093	863.9089591587466	0.8158441408114158	3.277497382663531	0.20382677175788103
0.66	2.848088571562656	1137.0231657077068	915.8463061232657	0.8054772618051489	3.356766641329263	0.21632786887174907
0.65	2.9084344599307586	1222.077629633964	971.5508877770475	0.7949993226437225	3.437931781029223	0.22970596968174753
0.64	2.9788471761029993	1314.8058392122084	1031.3536919589603	0.7844152050442034	3.5211260266285542	0.2440375600671942
0.63	3.039208803108027	1416.0267583169443	1095.6215455735746	0.7737294081051154	3.606487926072005	0.2594071579267309
0.62	3.1096398841259023	1526.6632622373027	1164.7611021686707	0.7629456547357604	3.6941622559186755	0.2759083305532255
0.61	3.17001726333669	1647.7575491322232	1239.2249164509303	0.7520675096306232	3.7843009875896843	0.29364486469850287
0.6	3.250531722771758	1780.489227328208	1319.5173481389231	0.7410981925001497	3.877064327635859	0.31273211640930376
0.59	3.3209924860084756	1926.196604465791	1406.2018067311756	0.7300406425133169	3.9726218472061166	0.33329857334266255
0.58	3.3914631725685296	2086.4018602872798	1499.9090881242598	0.7188975032440468	4.071153718431654	0.35548766926164566
0.57	3.472013166309445	2262.8408813550927	1601.3471784312333	0.707671136590158	4.172852078708027	0.37945989915356776
0.56	3.552576120508568	2457.498828698221	1711.3127963656937	0.6963636264568253	4.277922547971451	0.40539529440883915
0.55	3.6432249065585522	2672.6526789459567	1830.7050258779982	0.6849767799233807	4.38658592920386	0.43349633142473365
0.54	3.7238153603187234	2910.922366697188	1960.5413293980332	0.6735120633335602	4.499080128820214	0.463991364762974
0.53	3.8144950831986337	3175.33257410247	2101.977541529998	0.6619708306063457	4.615662341668541	0.4971386988280893
0.52	3.915269551259482	3469.3877890646986	2256.3301354819127	0.6503539738606706	4.736611555626634	0.5332314416392001
0.51	4.005983880085783	3797.1640135725165	2425.1048289212285	0.6386621226402063	4.8622314439498515	0.5726033229928277
0.5	4.106796802692695	4163.42152199921	2610.030517693943	0.6268955722841743	4.992853730634202	0.6156357104601348
0.49	4.217714400472192	4573.744447895567	2813.1013135215444	0.6150543270549113	5.12884213655823	0.6627661249221265
0.48	4.318569866262937	5034.71486586306	3036.626307480361	0.6031376926764286	5.270597044124392	0.7144986494897196
0.47	4.439623134703101	5554.13164730677	3283.297117553008	0.5911449936814331	5.418561055656223	0.771416750819789
0.46	4.550614284211792	6141.288079050805	3556.2641337077835	0.5790746318901617	5.573225692176143	0.8341992104441343
0.45	4.681817268521314	6807.327400931652	3859.2412542966676	0.566924583907701	5.73513951331005	0.9036400979255249
0.44	4.802958139898698	7565.703143885917	4196.635520077904	0.5546920676459977	5.904918109599606	0.9806740838164895
0.43	4.94432608432628	8432.782271850347	4573.717952031173	0.5423735375332528	6.083256516060424	1.0664088849727202
0.42	5.085733813133624	9428.646094225724	4996.842052621381	0.5299638996612185	6.270944853298388	1.162167397731658
0.41	5.237286261411964	10578.16992171086	5473.754406651506	0.5174575987304814	6.468888330878393	1.2695432167241272
0.4	5.388884420823399	11912.503513631666	6013.990384558925	0.5048468928195505	6.678133267704799	1.390475016626525
0.39	5.560750952758761	13471.14104053065	6629.447568139438	0.4921222002051204	6.899901602337528	1.5273481179841693
0.38	5.742791338534314	15304.881115722857	7335.1835218249635	0.47927085916985374	7.135637698973281	1.6831362513607078
0.37	5.945135752286244	17480.17138749062	8150.600158031661	0.4662769018308651	7.387073507687693	1.8616045693550607
0.36	6.1576850323889545	20085.687061527093	9101.212533723616	0.45311930360383007	7.656322112211229	2.0676093156397855
0.35	6.400708437217758	23242.663028455085	10221.421753500168	0.43976982073811766	7.946017078809673	2.3075565556063595
0.34	6.664118463487215	27121.877059532075	11559.06729306252	0.4261897975457435	8.25952957807197	2.590136301203563
0.33	6.968220016477938	31973.170989684273	13183.317062736643	0.4123243536585742	8.601326212381894	2.9275644448320417
0.32	7.313092950524349	38180.62391720281	15199.378624373216	0.39809141561788164	8.977602865391782	3.337839469271423
0.31	7.729283534962732	46376.1327005291	17778.926983511472	0.38336372500738153	9.397521192741195	3.8492552978021504
0.3	8.247464147286856	57707.57654009846	21231.664969716898	0.3679181529129706	9.875971682016477	4.510738239723026
0.29	8.929021740532749	74623.06878917316	26215.35107326062	0.35130357808420937	10.4412149837484	5.421122234209923
0.28	9.958187730590197	104305.76660881638	34657.896961313345	0.3322721081308261	11.166373671824557	6.85284624112836
0.27	13.417980093315	233334.28598872406	69920.93596314767	0.29965993067356855	12.688207027105245	11.658336016851596
0.27	13.718794749508325	247004.26477479076	73635.1202849754	0.2981127485880179	12.774720719313414	12.078867816566383
0.27	14.11990907609572	266767.21123440965	79014.20369116573	0.29619158713525545	12.885655523732968	12.665062335981142
0.27	15.22313917251482	321528.4074097199	94001.1472913866	0.2923572074040787	13.123560181487377	14.171419814213053
0.28	16.72799184357129	404070.2001541951	116899.19525611436	0.2893041734122068	13.348308044943588	16.1761132917713
0.29	19.036168721184275	546870.6562745727	157584.77624303306	0.2881573081952178	13.522039229858603	19.094583195058313
0.3	20.943772484482494	685077.8451342132	198211.29092621803	0.2893266689822477	13.555791616237984	21.45082350213675
0.31	22.65122597132573	826240.1662603394	241682.69488813024	0.2925090122185837	13.522958381017279	23.520308771631964
0.32	24.258706122445712	973174.9325818811	287004.7357192045	0.2949158739197759	13.451867112904232	25.404728595986033
0.33	25.86673617933252	1.1274043269586673e6	337842.2756017203	0.2996638096228508	13.357304417349285	27.155681464849625
0.34	27.374733033030612	1.289940931574459e6	392286.74673583213	0.3041121784212398	13.248185657612105	28.80394991805856
0.35	28.883183568667587	1.4615570863919833e6	451507.3136768701	0.30892212003259223	13.13034503462012	30.369842596532916
0.36	30.291480270406403	1.6428997676694589e6	515717.1089097548	0.3139066174690176	13.007794892244476	31.86771403535088
0.37	31.800808563134943	1.8345469548753013e6	586517.579320075	0.31970704143680095	12.88337948836567	33.308230410660585
0.38	33.20992490583588	2.037038205944879e6	661617.0305285094	0.32479362861121136	12.759149871557284	34.699621717734395
0.39	34.72013165798794	2.2508929522351497e6	743034.9871899933	0.3301067633856844	12.636595417106196	36.048426760514126
0.4	36.13006826325019	2.476621858359441e6	835367.8043437721	0.33730131288477555	12.516795268949608	37.35996292721569
0.41	37.64115433525622	2.7147346856351737e6	927603.434265265	0.3416921142141856	12.40052196496596	38.63863675173913
0.42	39.152695514412066	2.9657454278135113e6	1.038198226585154e6	0.35006316349632316	12.288314981323591	39.88815738764308
0.43	40.56387806738191	3.2301768757108673e6	1.1323616239761903e6	0.35055715756338907	12.18053446370513	41.11168825475412
0.44	42.07629969872349	3.5085633403623323e6	1.2658146173250328e6	0.36077861350347207	12.077401476533476	42.31195775564545
0.45	43.5891770400293	3.8014538299367726e6	1.397669425155697e6	0.3676670788814877	11.979028779670653	43.491342007864866
0.46	45.1025102971426	4.1094137145503187e6	1.537829611468979e6	0.3742211707777052	11.88544475948612	44.65192789028007
0.47	46.7172351488636	4.433027289084174e6	1.6680631390753908e6	0.3762808190201777	11.796612333773014	45.795561861202806
0.48	48.23151126617957	4.772899257506077e6	1.8498764749727005e6	0.3875791998047101	11.712444064122371	46.92388827866207
0.49	49.84724232386619	5.129656835478297e6	2.0230096174926418e6	0.3943752345187849	11.63281436250501	48.038379816629636
0.5	51.36246223593557	5.50395091757491e6	2.2084960032469053e6	0.4012564858081961	11.55756943058085	49.14036183306151
0.51	52.97920039529175	5.896458393456159e6	2.406700209353428e6	0.4081602970393828	11.486535391777435	50.23103205117011
0.52	54.697554699085586	6.307883619780831e6	2.618344356473537e6	0.4150907838982153	11.419524963381978	51.311476568883215
0.53	56.31536605681376	6.738959947732202e6	2.8445850599386636e6	0.42211039715348436	11.356342925643167	52.38268297250786
0.54	57.93369810126526	7.190451616937507e6	3.0862333944379482e6	0.4292127336158072	11.296790585889733	53.44555115573837
0.55	59.65374672195145	7.663155730817432e6	3.333891100481115e6	0.435054593380355	11.240669392169252	54.50090231670907
0.56	61.374383744164966	8.157903974613092e6	3.5995950560138654e6	0.44124018463757225	11.187783824418283	55.54948650742577
0.57	63.09560949283703	8.675564455634935e6	3.91658873197162e6	0.4514505945982253	11.137943659855825	56.59198903704813
0.58	64.91872578500222	9.217043805039821e6	4.22271654886463e6	0.45814218074516205	11.090965706693938	57.62903596710128
0.59	66.6411645097628	9.783289890407562e6	4.403648866908465e6	0.4501194297867231	11.046675080320696	58.66119889102168
0.6	68.4655658556249	1.0375293104888853e7	4.905349969053429e6	0.47279145942797707	11.004906087067985	59.688999150687735
0.61	70.29062859784541	1.099408954433876e7	5.280412135237562e6	0.48029553642817374	10.96550278499125	60.71291160832632
0.62	72.11635309255611	1.1640763040165968e7	5.668043882565151e6	0.48691343196384995	10.928319267070489	61.73336806873268
0.63	74.04422505674431	1.231644752161662e7	6.112270028532169e6	0.4962689134025467	10.893219723856763	62.75076042185253
0.64	75.97283517782624	1.3022331088060822e7	6.529857157485304e6	0.5014353508084302	10.860078329685974	63.765443559608165
0.65	77.9021838815411	1.3759657721788477e7	7.038681861279635e6	0.5115448366229236	10.82877898883303	64.77773810663933
0.66	79.83227159456754	1.452973044966624e7	7.616797337836227e6	0.5242215169938814	10.799214979839867	65.78793299263737
0.67	81.86474170809448	1.5333914682606144e7	8.0636405057545155e6	0.5258696603354274	10.771288527805316	66.79628788580986
0.68	83.89803162787771	1.6173643684659839e7	8.528734955000868e6	0.5273230399585276	10.744910328907718	67.80303550045609
0.69	85.93214185352898	1.7050418945484415e7	9.346723757647667e6	0.5481814721111604	10.719999048997195	68.80838378673411
0.7	87.96707290136146	1.7965816344683327e7	9.772652440000204e6	0.5439581621289507	10.696480813585628	69.81251800746804
0.71	90.10463438704562	1.8921410417029217e7	1.0326147005822884e7	0.5457387572191437	10.674288702022563	70.8156027046906
0.72	92.24310195812181	1.9919182140326772e7	1.1290344700679578e7	0.5668076440659707	10.653362257173685	71.81778355728632
0.73	94.48437373817859	2.0960842130766455e7	1.210357836602271e7	0.5774375996209141	10.6336470173065	72.8191891305305
0.74	96.6246983860107	2.2047637870731916e7	1.2803951193457812e7	0.5807402710679935	10.61509407564795	73.81993251815332
0.75	98.86791694819846	2.318203766810144e7	1.3687885767360661e7	0.590452226992765	10.597659670871987	74.82011287773096
0.76	101.21416594273526	2.4368145095287852e7	1.4680761624198282e7	0.6024570834912317	10.581304810236979	75.8198168606247
0.77	103.56150543167833	2.560508763997566e7	1.5402029752221446e7	0.6015222431098107	10.56599492544449	76.81911993819446
0.78	105.90993613744197	2.6896499617162645e7	1.6496182854880802e7	0.61332080715643	10.551699561593484	77.81808762658976
0.79	108.25945881105636	2.8244445186255395e7	1.7519801211934824e7	0.6202919227622319	10.53839209675449	78.81677661295848
0.8	110.71229968150152	2.965419000385145e7	1.864848638769567e7	0.628865141326525	10.526049491858235	79.81523578648704
0.81	113.16633124663903	3.1123410239685874e7	1.988605946322281e7	0.6389421760044094	10.514652067987084	80.81350717811438
0.82	115.72388120092761	3.265785518715647e7	2.111166722600116e7	0.6464499001852351	10.504183309495055	81.81162681319586
0.83	118.28272505589239	3.4261984741192445e7	2.2432102948053427e7	0.6547228106456948	10.494629690350447	82.80962548167882
0.84	120.8428637936855	3.593710750768688e7	2.3814027510484252e7	0.6626584375325831	10.485980522495158	83.80752943063564
0.85	123.50678275006234	3.7685250745083824e7	2.5261150461640473e7	0.6703192883740036	10.478227822506286	84.80536098408369
0.86	126.1721044565938	3.951706560462342e7	2.703047092807178e7	0.6840201951864884	10.47136619606617	85.8031390951822
0.87	128.94142433173167	4.142394592682449e7	2.8318170213209737e7	0.6836183656485517	10.46539273820743	86.800879835875
0.88	131.71286726920485	4.3421297429636575e7	3.058774136683759e7	0.7044409812121453	10.460306946569563	87.79859682895517
0.89	134.58731960433423	4.550819499005362e7	3.200782130322525e7	0.7033419213884655	10.456110647357047	88.79630162750588
0.9	137.464012002746	4.768896325900885e7	3.390828241816798e7	0.7110299763491381	10.452807931960356	89.79400404645214
0.91	140.44598573451265	4.997182624243966e7	3.555180284979962e7	0.7114369340299691	10.450405103176532	90.79171245079901
0.92	143.4285751841726	5.235588133105629e7	3.844812824617314e7	0.7343612077324846	10.448910629607514	91.78943400489217
0.93	146.51568651630961	5.485128038612155e7	4.109269840619325e7	0.7391657098416705	10.448335107665597	92.7871748868136
0.94	149.60567510035142	5.746162016454328e7	4.311181255763641e7	0.7502714409058479	10.448691229839339	93.78494047174304
0.95	152.79963449920143	6.019268241594134e7	4.573935322633514e7	0.7598822878546712	10.449993758523977	94.78273548783343
0.96	155.99610010020956	6.305619747405808e7	4.838619251325062e7	0.7673503073691871	10.452259505259988	95.78056414793073
0.97	159.297789342766	6.604791707981551e7	5.087037281456569e7	0.7702040437261854	10.455507312575778	96.77843026002637
0.98	162.70490554283788	6.918469537145941e7	5.47444775385065e7	0.7912801703408252	10.459758041550565	97.77633731934372
0.99	166.11430778969844	7.24694868986922e7	5.713936287925772e7	0.7884609830222059	10.465034560700284	98.77428858434152
1.	169.62941871212166	7.590492905524765e7	6.011524180388403e7	0.7919807389600345	10.471361738005669	99.77228713893055

==> anc/ProcaQBall_alpha001_M001.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.807870978112717	311.60017374376946	314.15432560127437	1.0081968884253742	0.5967013762972558	0.02733287849292739
0.98	2.2450288560662943	253.43522793531247	256.8000452080657	1.0132768332964825	0.8201682875816954	0.03015093228470755
0.97	2.044170101896943	235.02004147917742	238.82950219630277	1.0162090887787663	0.983577258733894	0.03284283774229241
0.96	1.9339374627665793	229.17260833693146	233.18004835318624	1.0174865576009982	1.1170019796222954	0.03553226013784066
0.95	1.8835410359722722	229.31115156849822	233.30868891401127	1.0174328082963682	1.2321339240531386	0.038264390701980476
0.94	1.8634660194369068	233.0016259280419	236.7938037347954	1.0162753276576904	1.3349216046334804	0.04106524361047562
0.93	1.8534288336559388	239.13923102139384	242.53071140386416	1.0141820326509576	1.4288560307416724	0.04395350892516208
0.92	1.8534288170785607	247.16198863383042	249.95034358091974	1.0112814877502068	1.5161822972198467	0.04694448189682752
0.91	1.8634660387571496	256.76708234606133	258.7377682896699	1.0076749944954102	1.5984410332632302	0.0500517627472529
0.9	1.873503442646616	267.7903935768039	268.71272593635246	1.0034442324357837	1.6767427527876417	0.05328813846998568
0.89	1.8935788376885485	280.1491377727052	279.7727074701609	0.9986563217522744	1.7519198235961173	0.05666609881032655
0.88	1.9136550677024464	293.8122043697505	291.86344937458796	0.9933673449700882	1.8246165793173377	0.06019817303733194
0.87	1.9337320906164293	308.78386726507426	304.96255672926856	0.9876246431860207	1.895345659715245	0.06389717047606933
0.86	1.963849137979611	325.09446509697557	319.070063130733	0.9814687648882441	1.9645247890864446	0.06777636722870975
0.85	1.9939679944923772	342.7949561182165	334.2027950238403	0.9749349838991997	2.032501658159857	0.07184966240257397
0.84	2.0240886523755153	361.9537540235469	350.39072712266244	0.9680538555758916	2.099571273747246	0.07613171764202768
0.83	2.0542183973889165	382.65498179458706	367.67495464936167	0.9608523922125054	2.1659883745690123	0.08063808870107282
0.82	2.0943772271302077	404.9976575584199	386.10624477919043	0.9533542665576912	2.23197652024164	0.08538535498218539
0.81	2.124503926828868	429.09553102740205	405.7444921634539	0.9455807922118468	2.297734880400124	0.09039125136246401
0.8	2.164675686783989	455.07740535427655	426.6583426795895	0.9375511454967471	2.3634433994033377	0.09567480570911432
0.79	2.204850645101918	483.0878483180919	448.9249047663169	0.9292821302156202	2.429266792382921	0.10125648497845988
0.78	2.2450288595777397	513.2882397446978	472.63010931368206	0.9207888915373583	2.495357687356488	0.10715835254621167
0.77	2.2852102794271856	545.85813025078	497.8699619704465	0.9120867389878637	2.561859135399086	0.11340423934791682
0.76	2.335441578868748	580.9969058810141	524.74891670787	0.9031871106303904	2.6289066485922343	0.12001993147006927
0.75	2.3756302440425294	618.9257693515414	553.3828073335177	0.8941020631816734	2.6966298828342343	0.12703337699864617
0.74	2.4258706069875884	659.8900567175953	583.898548135621	0.8848421675574734	2.765154052881194	0.13447491519026708
0.73	2.476116006526103	704.1619259661518	616.4355553627748	0.8754173331893638	2.834601145929924	0.14237753137823958
0.72	2.516315954368389	752.0434578600882	651.1465459203888	0.8658363278276526	2.9050909848879636	0.15077714146422028
0.71	2.566570420937692	803.8702245776736	688.1992677983876	0.8561074247524771	2.976742181382144	0.1597129103842817
0.7	2.6268824323237956	860.0153926410384	727.777864425309	0.846238184400818	3.0496730103256033	0.16922760958909291
0.69	2.677147985593506	920.8944396660103	770.0846861228123	0.8362355694123926	3.1240022316786136	0.17936801935975857
0.68	2.7374733021047195	986.9705842419748	815.341918410695	0.8261055916239933	3.1998498803604902	0.19018538271783528
0.67	2.7877499449486525	1058.761040923654	863.7954780508026	0.8158549896180868	3.277338041940157	0.2017359188316772
0.66	2.848088572289996	1136.8442392293841	915.7157035147757	0.8054891531451119	3.3565916277320977	0.214081405029814
0.65	2.908434459993219	1221.8681803660788	971.4002971089601	0.7950123529838734	3.4377391649882774	0.22728983854707832
0.64	2.9687929179907253	1314.5601200509716	1031.1797130190605	0.7844294812313923	3.5209136104139165	0.24143619046125844
0.63	3.039208802758959	1415.737827429933	1095.4201334814989	0.773745048170448	3.606253200658228	0.256603267243168
0.62	3.109639884059586	1526.3227091612428	1164.527433855955	0.7629627908084362	3.693902349986431	0.27288269788475006
0.61	3.1700172664082626	1647.3551516743687	1238.9532231624335	0.7520862892881136	3.784012607039241	0.29037606820066997
0.6	3.250531722771754	1780.012520025493	1319.2007087892569	0.7411187808782174	3.876743683609739	0.30919622820722886
0.59	3.3209924853261032	1925.6303336761503	1405.8318910838716	0.7300632247519956	3.9722645701407098	0.32946880381578336
0.58	3.391463145756972	2085.72729185986	1499.4758355625597	0.7189222874029063	4.070754755051337	0.3513339506928237
0.57	3.472013166515135	2262.034919298441	1600.8383957868414	0.7076983569658304	4.172405568100831	0.3749483963905583
0.56	3.552576120832124	2456.532884897085	1710.7136503979104	0.6963935475545567	4.277421671890394	0.40048782720834764
0.55	3.6432249070409246	2671.4912173597304	1829.997400379849	0.6850097011318118	4.386022730451446	0.42814968932937547
0.54	3.723815355202498	2909.5210173985242	1959.7033324693593	0.6735484365813516	4.498445289898451	0.4581564904230365
0.53	3.8144950815977596	3173.635675417238	2100.981143673449	0.6620108161587367	4.614944913680098	0.49075970924245793
0.52	3.915269551349807	3467.325163955191	2255.141794927901	0.6503981277473995	4.735798624508673	0.5262444483226554
0.51	4.005983875657263	3794.646712878533	2423.682411350597	0.638710951173646	4.861307717249225	0.5649350008338839
0.5	4.106796802188875	4160.336162379459	2608.3213337166126	0.6269496578913016	4.991801022819723	0.6072015499495611
0.49	4.217714400597961	4569.9456213984795	2811.03909677834	0.6151143426337129	5.1276387237724235	0.653468281969813
0.48	4.3185698531393815	5030.014878100395	3034.1271982713215	0.6032044182376596	5.269216849507822	0.7042232789491063
0.47	4.439623135429937	5548.286522145991	3280.254291963841	0.5912193393168689	5.416972615597876	0.760030671503748
0.46	4.55061428412205	6133.978281237381	3552.540530367367	0.5791576636705548	5.57139083281772	0.821545694058863
0.45	4.6717235143334745	6798.130926616053	3854.659601555305	0.56701755867389	5.733011611126846	0.889533487181499
0.44	4.80295814017132	7554.057684782291	4190.964588644763	0.5547964767448751	5.90243986161106	0.9648928554464717
0.43	4.944326084324852	8417.931111036056	4566.653379930098	0.5424911798034477	6.080356961351021	1.0486865687092801
0.42	5.0857338130863985	9409.559710464135	4987.9784709157375	0.5300969040420385	6.267535393062565	1.1421805292298979
0.41	5.227181345223262	10553.430501505452	5462.546204439278	0.5176085826935652	6.464857325486007	1.2468950934052414
0.4	5.388884420706972	11880.131648016522	5999.692998660283	0.5050190668267533	6.673338582319231	1.3646733906702888
0.39	5.56075095275871	13428.330150965445	6611.028903470524	0.4923195087659665	6.894160134142386	1.4977739213189247
0.38	5.742791338532969	15247.580483009822	7311.1905166178	0.47949840466587884	7.128710347989538	1.6489986870682347
0.37	5.935016597917661	17402.413216980873	8118.940480903208	0.46654106988914235	7.378643067360509	1.821874810953404
0.36	6.147561601374724	19978.46263175474	9058.804588019357	0.4534285122430217	7.64595977015038	2.0209193706809967
0.35	6.390580121500468	23091.972630810742	10163.594308250875	0.44013538690453746	7.933129819260148	2.2520388371901103
0.34	6.653982796322143	26905.173754051044	11478.481708036543	0.4266273027249362	8.243273890187503	2.523156716577203
0.33	6.947940788919909	31652.475426798603	13067.924699381014	0.4128563255535155	8.580458442896852	2.845251061638884
0.32	7.29279984008819	37688.10140860029	15028.234269585904	0.3987527550580331	8.950200139401112	3.2341836680153926
0.31	7.68866445051079	45580.514921918846	17512.47306477312	0.38420963639337224	9.360406896551346	3.7142107263418365
0.3	8.186474092346318	56323.24179948177	20786.03143351685	0.3690489178076412	9.823353146819233	4.325560223620611
0.29	8.817060990342096	71897.03761703434	25374.956080191187	0.3529346537941249	10.360622599033864	5.143924073013143
0.28	9.723638623809661	97302.9789605787	32603.502182106477	0.33507198371917735	11.019818226059162	6.348223158673794
0.27	11.480301421119666	156626.6445421611	48858.34488831117	0.3119414645645388	11.996059517125758	8.729509936242666
0.27	15.51710130797575	338290.4118605622	97596.0618911237	0.2884978659441025	13.19242106098284	13.992008212048013
0.28	18.786510727008608	534644.1650087091	151545.47862532668	0.28345110363798337	13.53741846046635	17.92742789992308
0.29	21.22097179386643	711251.9365818566	201878.86611414753	0.28383594578925087	13.587428001915148	20.633765466682895
0.3	23.38433198586686	893479.6758526047	255644.15855410977	0.28612196277454305	13.538763558207432	22.90550217832429
0.31	25.409651156172202	1.0877132139904206e6	314897.04534152616	0.28950374169518867	13.439880645141853	24.924848934211045
0.32	27.369113175834187	1.2974349800285203e6	380973.4649152361	0.29363588216718306	13.312909390917572	26.770628104836405
0.33	29.30429322823669	1.525314030679598e6	455050.4751953341	0.29833232111068175	13.170399634423955	28.486027476769014
0.34	31.22550839792887	1.7735698005438175e6	538234.3705642202	0.3034751552485756	13.020296883095117	30.098089778918883
0.35	33.164583130958476	2.0446292925754802e6	631769.8432551672	0.3089899208376154	12.867948108658693	31.62529463241935
0.36	35.132393434252876	2.340810736274699e6	736936.2519327771	0.31482094665439714	12.71707040168372	33.08107941730284
0.37	37.139982783465534	2.6646192459297916e6	855150.4522795845	0.320927822459373	12.570280225319744	34.4756828430886
0.38	39.17697183911517	3.01881434319023e6	988000.3774563589	0.32728093388222657	12.429410375625716	35.817199445750084
0.39	41.27618809611982	3.4061048693378367e6	1.1371367566555266e6	0.333852538391336	12.29571418100728	37.11222531824276
0.4	43.427450489356616	3.8297836159260618e6	1.3046874250228645e6	0.34066870504050245	12.170005484693082	38.36627527480233
0.41	45.631352210916916	4.293474880995103e6	1.492351305695034e6	0.34758589419047686	12.052760115915916	39.58406369414228
0.42	47.91046653294584	4.800915386114652e6	1.7029410882201244e6	0.35471174791903654	11.944193332847508	40.76969924944159
0.43	50.254686761970206	5.356415531676176e6	1.9391068225365833e6	0.3620157568189601	11.844321705199768	41.92682233825534
0.44	52.67590214522226	5.964725939267912e6	2.2037679846520205e6	0.36946676294778813	11.753014455606756	43.05870259825161
0.45	55.18624037358901	6.63113386590149e6	2.500370257263077e6	0.3770652663370952	11.670037163340462	44.16830760887525
0.46	57.77570924133818	7.361538175523292e6	2.8326995808242764e6	0.3847972411856595	11.595089413446566	45.258350339554106
0.47	60.4566326273869	8.162535764829068e6	3.205285812081103e6	0.3926826055564885	11.527837157481528	46.331320874746154
0.48	63.24161102367796	9.041521186975954e6	3.622872266926513e6	0.40069278078396303	11.467940105797936	47.38950672351389
0.49	66.12081281620574	1.0006802576430516e7	4.091109417592582e6	0.408832830101851	11.415074291953731	48.43500521309851
0.5	69.118511789199	1.1067736376077594e7	4.616355350475938e6	0.4171002266058649	11.368949946407689	49.469730848295406
0.51	72.23657827928204	1.2234884651783554e7	5.20585854946626e6	0.42549306328828934	11.329324938758438	50.49541996853907
0.52	75.47697403953573	1.3520199587110184e7	5.867899773952952e6	0.4340098484601706	11.296014200536403	51.51363451513256
0.53	78.84924106532738	1.493724010820132e7	6.61196178120261e6	0.4426494943716075	11.268895690293304	52.52576622184159
0.54	82.36822166900023	1.650142745149717e7	7.4489320420981925e6	0.4514113741973488	11.247913561931544	53.533042082023044
0.55	86.035752296954	1.823034789232628e7	8.391338977137309e6	0.46029505452660524	11.233079233686512	54.536531543116105
0.56	89.85924057686356	2.0144112146131765e7	9.453641017275212e6	0.46930045606852805	11.224471027530505	55.53715554945536
0.57	93.86490724012536	2.2265783905188218e7	1.065256967910516e7	0.47842778518222184	11.222232969557036	56.535697302367915
0.58	98.068497512863	2.462189334063988e7	1.2007539480023855e7	0.48767734121423983	11.226573229750066	57.5328144294443
0.59	102.4513514616993	2.7243053561506e7	1.3541153333728656e7	0.49704976364551473	11.23776255403994	58.52905214401421
0.6	107.06417651030023	3.016470639057023e7	1.52798028514454e7	0.5065457178201478	11.256132921046383	59.52485692001599
0.61	111.91416022681817	3.3428024988576807e7	1.7254414640687324e7	0.5161661404340696	11.282076553560442	60.5205901955053
0.62	117.00642278835936	3.7081014903494656e7	1.9501350043203082e7	0.5259119820198125	11.316045339743786	61.516541640539366
0.63	122.35964893094288	4.117986167803915e7	2.2063526093349304e7	0.5357843662965868	11.358550675706692	62.512941574734626
0.64	128.0188604763189	4.579058952606088e7	2.499179519993048e7	0.5457845260041226	11.410163730027751	63.50997219071594
0.65	133.99256101360456	5.099111324987663e7	2.8346656137170672e7	0.5559136549590679	11.471516150027515	64.50777732732222
0.66	140.31586749966695	5.687379202302639e7	3.220043050258262e7	0.5661734404758116	11.543301274844861	65.50647063590077
0.67	147.02576219896892	6.354862878590509e7	3.6639904716694914e7	0.5765648357281556	11.626275986532857	66.50614208870428
0.68	154.13468751943614	7.114729517618673e7	4.176984450003398e7	0.5870897044869601	11.721263411656384	67.50686288313385
0.69	161.71003717470788	7.98282449009807e7	4.771726375747056e7	0.5977491277261483	11.829156776630777	68.50868889094274
0.7	169.76850282184031	8.978324019774348e7	5.4637140791877314e7	0.6085449875894601	11.95092481660731	69.51166287859502
0.71	178.3837288829012	1.01245759802369e8	6.271957831005907e7	0.6194785681147263	12.087619236670236	70.51581577563428
0.72	187.60678401837447	1.1450190016756138e8	7.21993297553428e7	0.6305513677038262	12.240384828357618	71.52116728705305
0.73	197.50440082865885	1.2990466029617247e8	8.336832276283535e7	0.64176544992891	12.41047295700323	72.52772613241359
0.74	208.1672103418969	1.4789280713244316e8	9.659193339618416e7	0.653121238747485	12.599259273438252	73.53549015399487
0.75	219.66093426191367	1.69016051448143e8	1.1233163067381863e8	0.6646210801361898	12.808266671674557	74.54444647672499
0.76	232.10370024570597	1.9396900479137295e8	1.3117471627994461e8	0.6762663778217147	13.03919476094047	75.55457183765185
0.77	245.62474309171745	2.236375183372509e8	1.538754313566398e8	0.6880573192758822	13.29395745483131	76.56583314095776
0.78	260.350629547534	2.591627091105204e8	1.8141289905409408e8	0.6999961517485536	13.574730774477846	77.57818824539311
0.79	276.47081349603883	3.0203059864172405e8	2.150708410816592e8	0.712082954670369	13.884013674222352	78.59158695667783
0.8	294.19682145258986	3.541992971138315e8	2.5655397057656386e8	0.7243209477463003	14.224705733163004	79.60597217725582
0.81	313.7669640171712	4.1828353312791437e8	3.0815267096466166e8	0.7367076314487049	14.60020707350475	80.62128115734062
0.82	335.4879205143937	4.978243041786758e8	3.729924439038689e8	0.7492451468781584	15.014548102519495	81.63744679043904
0.83	359.7302295240893	5.976945540096854e8	4.554056500243411e8	0.76193709139428	15.47256003003089	82.65439890152882
0.84	387.0010263807404	7.247201095606711e8	5.614985851870213e8	0.7747799154178355	15.980102219037086	83.67206548388545
0.85	417.8564845702798	8.886526552650075e8	7.00055828338005e8	0.7877721674384008	16.544370381239556	84.69037385037322
0.86	453.08708351004344	1.1037387458209457e9	8.840060051792657e8	0.8009196093970175	17.174322312350483	85.70925167517363
0.87	493.6966003465164	1.3913307981397789e9	1.1328401569533567e9	0.8142133836668992	17.881278666781032	86.72862791186874
0.88	541.0220057942793	1.7843668398622255e9	1.4768573367868304e9	0.8276646392402481	18.679791491413244	87.74843358290245
0.89	596.8828846138459	2.3353975119098926e9	1.9646584113637054e9	0.8412522499251118	19.588935051606434	88.76860244357054
0.9	663.6720569665672	3.1299828793449254e9	2.6761382548085537e9	0.8550009242761873	20.63236243011711	89.78903225539771

==> anc/ProcaQBall_alpha001_M002.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.8107898141131433	311.7079836297697	314.2622264219505	1.0081943451124902	0.5964073472650998	0.026201042862348624
0.98	2.250506352080649	253.45981866240442	256.8229967782963	1.0132690780481124	0.820001940288256	0.029207878169082498
0.97	2.0404162370898216	235.02778717334462	238.8360108472396	1.0162032911924845	0.9834539120901663	0.031958999062336374
0.96	1.9403764076499097	229.17381623777572	233.1802409256992	1.0174820350496177	1.116899415776208	0.034665060167151165
0.95	1.8903572570221514	229.30881692212674	233.30549371778335	1.0174292329850267	1.2320429961429826	0.03739307408297828
0.94	1.8603460237216134	232.99687862393077	236.78831520836465	1.0162724780126926	1.3348376446769687	0.04017726325912146
0.93	1.8503422891927819	239.13254547914613	242.5234088876139	1.0141798490944574	1.4287762604176517	0.0430400780224424
0.92	1.8503422860533558	247.15354298223218	249.9414108690641	1.0112799025787476	1.5161048913846071	0.045998730530888106
0.91	1.8603460179773783	256.7569072454493	258.7272508828926	1.0076739654585405	1.5983647011223854	0.049067851118603914
0.9	1.870349746831432	267.77842570796383	268.70058271494463	1.0034437315274476	1.6766665035010286	0.05226077669548215
0.89	1.8903572712765109	280.13524734889285	279.7588414960565	0.9986563424046117	1.7518428499925764	0.0555902631745444
0.88	1.9103664009427814	293.79620667123817	291.84770247366004	0.9933678374555783	1.8245381861462588	0.059068923941127296
0.87	1.9403764089239155	308.76552651736836	304.94475396439367	0.9876256504536955	1.8952652180724692	0.06270952641485647
0.86	1.9603842244574274	325.07349387445186	319.0500081093338	0.9814703878396054	1.9644417056674748	0.06652521082221584
0.85	1.990396084950037	342.77101172514773	334.1801985423389	0.9749371653700477	2.03241535320413	0.07052966506728559
0.84	2.0204081212936433	361.92643250012975	350.3652785507105	0.9680566189389467	2.0994811642026296	0.07473727496287982
0.83	2.0604244435728334	382.6238097746491	367.6462623220969	0.9608556836508073	2.165893860398359	0.07916326152596578
0.82	2.090436888167931	404.96208196001413	386.07392280258273	0.9533582031532116	2.2318769725638035	0.0838238129355988
0.81	2.13045377258451	429.05490639164736	405.70806061820446	0.9455854124363944	2.297629630598302	0.08873621644133746
0.8	2.170470980165151	455.03097851511575	426.6171718975064	0.9375563248235737	2.363331728590484	0.09391899418774166
0.79	2.2104884879362263	483.0347399614826	448.87840935914477	0.9292880454000855	2.42914792076492	0.09939204617137024
0.78	2.250506361462664	513.2274222850143	472.5777715199456	0.9207960272580789	2.495230763120074	0.10517680314850036
0.77	2.290524530116432	545.7884013035953	497.8104804443674	0.9120942827941481	2.5617232227962634	0.11129639214187967
0.76	2.3305430169200014	580.9168566256972	524.681525243732	0.9031955593290706	2.6287607149098196	0.1177758171842068
0.75	2.380566574843817	618.8337459437781	553.3063602618527	0.8941114861440043	2.696472783933128	0.12464215804617347
0.74	2.4205857820084122	659.7841142456343	583.8117539247049	0.8848526985106445	2.7649845169695193	0.13192478990754453
0.73	2.470610241431506	704.0397732657669	616.3367944827928	0.8754289429187301	2.8344177551986833	0.1396556272319725
0.72	2.5206352000752354	751.9023902614641	651.0340582645865	0.8658491669885475	2.9048921545876705	0.1478693954993119
0.71	2.5706606603685658	803.707042580264	688.0709567288952	0.8561215968941562	2.9765261358541713	0.15660393493827057
0.7	2.6206866200076284	859.8263029684063	727.6312792946405	0.846253803567785	3.0494377554192935	0.1659005409977427
0.69	2.6807184325389204	920.6749358827544	769.9169579906902	0.8362527619506491	3.1237455228840467	0.175804347012663
0.68	2.730756754674788	986.7152973042785	815.1500771004997	0.8261249007971219	3.199569185861188	0.18636475538069738
0.67	2.790778627371646	1058.4635602173942	863.5751707500012	0.8158761465275521	3.277030499430296	0.1976359245965348
0.66	2.8508124817346836	1136.4968922550781	915.4618461247314	0.8055119660804695	3.3562539948217314	0.20967732072564507
0.65	2.9108470569715545	1221.4617571679396	971.1077743072218	0.7950373956519242	3.437367760024941	0.22255434338264488
0.64	2.9708823528341215	1314.083536629622	1030.8421268095103	0.784457074512498	3.5205042437639897	0.23633903806560366
0.63	3.0409244412838703	1415.177705087179	1095.029513780586	0.7737752720695449	3.6058010942034535	0.2511109089218615
0.62	3.1009612991080178	1525.6628481041923	1164.0745126000238	0.7629959096444652	3.6934020398686185	0.266957848202919
0.61	3.171005211771575	1646.5758800744286	1238.4269017748015	0.7521225816321457	3.78345783172315	0.2839772031028888
0.6	3.2410501016494884	1779.089867452789	1318.5877089898297	0.7411585738935813	3.876127248750187	0.3022770025870109
0.59	3.3211026060642195	1924.5349951894718	1405.1162357890867	0.7301068774022225	3.9715781880076038	0.3219773735215014
0.58	3.391149599878446	2084.42330419016	1498.6382389362636	0.7189701995384832	4.06998885241627	0.3432121802410371
0.57	3.4712045100309648	2260.477991174617	1599.8555024074558	0.7077509750829821	4.171549055531163	0.36613092940539216
0.56	3.5512606975466348	2454.668252048334	1709.557068260891	0.6964513704995883	4.276461665603304	0.3909009911464001
0.55	3.6413254424600634	2669.2508721445683	1828.6324790503477	0.6850732908372756	4.384944215569104	0.4177101990715922
0.54	3.7313918099627825	2906.820156101253	1958.087468515511	0.6736183744995696	4.497230710949349	0.44676990632852115
0.53	3.8214597976417086	3170.368043846283	2099.062621617584	0.6620879950174512	4.613573674276422	0.47831859359261025
0.52	3.9115294080262597	3463.356984461584	2252.855715867472	0.6504832525133711	4.734246472980586	0.5126261488087549
0.51	4.011608655135928	3789.808676591534	2420.948591355963	0.6388049629812204	4.859545988185972	0.5499989695560372
0.5	4.111689904549776	4154.412795460352	2605.0396709076545	0.6270536413122589	4.989795695329631	0.5907860794589849
0.49	4.211773156562798	4562.6610808635705	2807.0835898771056	0.6152294768617378	5.1253492449388105	0.63538650355998
0.48	4.321867046564303	5021.013798520059	3029.3398117921547	0.6033323016728317	5.266594654706156	0.6842582188532984
0.47	4.4319633609608635	5537.107959519794	3274.4327488495896	0.5913615506123462	5.413959254220775	0.7379290922488358
0.46	4.552071193207227	6120.019914096747	3545.426753997296	0.5793162119997064	5.567915564416115	0.7970103493228485
0.45	4.672181909156128	6780.599487702556	3845.9204948569636	0.5671947593766613	5.7289883509043165	0.8622132989367566
0.44	4.802305106459704	7531.8991409928985	4180.166843205459	0.5549950636559381	5.897763104206998	0.9343702744503966
0.43	4.932431689673381	8389.73188791745	4553.227525752984	0.5427143067957101	6.074896608904906	1.0144612020495984
0.42	5.072571796621774	9373.403862845096	4971.173809792598	0.5303488340556474	6.261129682760858	1.1036475191328488
0.41	5.222726264103342	10506.690951093251	5441.351493562775	0.5178939324370807	6.457303415670575	1.2033162363073442
0.4	5.382895999747665	11819.159215660125	5972.737329703476	0.505343672990692	6.664379660050571	1.3151378467097026
0.39	5.553081960487162	13347.981244621675	6576.397806060151	0.49268857106837716	6.883467493802498	1.4411437302585048
0.38	5.733285172402791	15140.483327424206	7266.29732652997	0.47992505717227707	7.115857993822548	1.5838315298521866
0.37	5.923506715974904	17257.798015812266	8059.992674975953	0.46703482492905957	7.363070901818061	1.7463116873390239
0.36	6.133759994877107	19780.238674095133	8980.3099811325	0.4540041264968868	7.626918805406269	1.9325163197092423
0.35	6.364047469599876	22815.45190017289	10057.336805133229	0.44081251816261485	7.909598003845593	2.147505766672644
0.34	6.624385253269368	26511.238759312528	11331.772230134922	0.42743277041909034	8.213821687477513	2.3979344407337977
0.33	6.914778097334425	31076.62576683971	12860.348285813172	0.41382704745042803	8.543023572806906	2.6927894497193163
0.32	7.245245506118398	36818.42935623499	14725.314829493378	0.3999441336027478	8.901686132155746	3.0446251815222642
0.31	7.625810821981838	44209.26994198987	17051.67351671161	0.3857035761750041	9.295906572370335	3.471770944434715
0.3	8.086533912103274	54026.24224562606	20043.108105835985	0.37098838032657483	9.734462932760291	4.002647350069894
0.29	8.647471297003568	67672.38884511359	24064.808965827273	0.35560749925506613	10.231093696797975	4.685335606778536
0.28	9.39935960448081	88082.2669330295	29874.502436442057	0.3391659124663102	10.810388515075754	5.613248550729499
0.27	10.511036590519934	123334.23264638477	39549.11597479793	0.32066616969345707	11.52916723367111	7.021972838620627
0.26	13.317712558822153	231424.52232072776	68033.6696597856	0.29397779015613035	12.707679945436789	10.391214805168714
0.27	21.14470396996343	713496.0424502081	194586.5646077256	0.2727226964560283	13.703275851116974	18.529709928813297
0.28	24.660665275710397	1.0362587079299551e6	283695.88579168747	0.2737693624388473	13.64769277924795	21.51552454542852
0.29	28.078620136371644	1.4083938232733791e6	389743.5128807332	0.27672906998050734	13.491255493237857	23.93259007631043
0.3	31.498906566608934	1.855346195125921e6	521729.46773046313	0.28120329731511573	13.297045507777542	26.017516465799687
0.31	35.022227582040074	2.4031409271760164e6	688895.1489681323	0.286664481960976	13.095331510667389	27.864981281810355
0.32	38.85035085876195	3.0842834427904575e6	903586.3275496319	0.292964749936253	12.904788144222534	29.524997221649652
0.33	42.98397140672183	3.942045394494705e6	1.1826845432742645e6	0.3000179919099745	12.738265674019923	31.029248245870413
0.34	47.625746057091234	5.035889046285259e6	1.5491903909354445e6	0.3076299689482258	12.605103877828798	32.401503587378066
0.35	52.77707968583189	6.44950989881955e6	2.0345861427615513e6	0.3154636824627466	12.512548522817678	33.662762649952974
0.36	58.64188217305848	8.303500652235376e6	2.6958239639315177e6	0.32466113713205746	12.46710552931941	34.83394194379612
0.37	65.32395245733805	1.0776093296789197e7	3.5989180069061406e6	0.33397242467995897	12.476063820130959	35.93687799114697
0.375	68.97246136078655	1.2324025070031479e7	4.1755938286315156e6	0.3388173754032172	12.503821623207822	36.46975207957181
0.38	72.92799871365683	1.41383896742225e7	4.861978594623864e6	0.34388489118307136	12.549046454874237	36.99390820731854
0.385	77.29283605899252	1.6277704288773213e7	5.702179840527804e6	0.35030614510306696	12.613514680012754	37.51196235393317
0.39	81.966386734074	1.881659288186202e7	6.663138177186304e6	0.3541097062055873	12.699282833842672	38.02633127947791
0.395	87.05125231089984	2.185122989161483e7	7.853472277633867e6	0.3594064186129657	12.808707195600714	38.53916379431771
0.4	92.65053188438746	2.5506993536594763e7	9.307883284203108e6	0.36491495051540007	12.944467894639779	39.05228324264157
0.405	98.76593080855027	2.9949406958909784e7	1.1099170154400418e7	0.37059732667255624	13.10960695518564	39.56714976773278
0.41	105.50143498139339	3.5400036902729616e7	1.3317932613214869e7	0.3762123935014303	13.307591245799184	40.08484952246339
0.415	113.06405614772042	4.2160046709063776e7	1.6140644158695156e7	0.3828421792337616	13.542412150894917	40.60611410139958
0.42	121.45748988973462	5.0645821987446435e7	1.965350875052428e7	0.388057849182422	13.81873482316237	41.13136729388948
0.425	130.89111318834682	6.144413384634857e7	2.4214895637482777e7	0.3940961345152364	14.142112816664696	41.66078954733067
0.43	141.67925925440383	7.53998265632358e7	3.018549483410658e7	0.4003390486421188	14.51929112627967	42.19438630529892
0.435	153.93363389885022	9.376250370531875e7	3.836976272561528e7	0.40922288984737004	14.95863503803541	42.73204725547737
0.44	168.18172574379062	1.1841593419612168e8	4.8924773132197835e7	0.4131603864321851	15.470747686129522	43.27358945130132
0.445	184.85512044773108	1.523294117504902e8	6.393544701954296e7	0.41971833465927644	16.069383170676797	43.818784852108664
0.45	204.70641059676723	2.0032663216280088e8	8.541193656790996e7	0.4263633629027299	16.77284054539431	44.367377621409766
0.455	228.71404608096347	2.706208460808197e8	1.172354774185239e8	0.4332093374045251	17.6061727562077	44.919096801610536
0.46	258.5145670970576	3.779686344103413e8	1.6630845001251885e8	0.4400059551818954	18.604845548590394	45.47366774692204
0.465	296.2223160366211	5.509666820440909e8	2.464169607135556e8	0.4472447586110773	19.821133604700854	46.03082384445132
0.47	345.86217242893287	8.491337923870226e8	3.8579734168818057e8	0.454342231044245	21.336076446073108	46.59031972096137
0.475	414.2800608311314	1.4125541234889622e9	6.522487238700801e8	0.4617513148869986	23.28382879089841	47.15194819854457
0.48	514.9154075155386	2.625372488967429e9	1.2334795519211607e9	0.4698303029778048	25.90726813726602	47.71556631869443
0.482	569.7072191161029	2.8382047301708713e9	1.3335467071373835e9	0.4698557130010486	27.236666156530525	47.940674937225204
0.483	602.3176670484162	4.1213166507347264e9	1.9503675115039752e9	0.47323893716253856	27.999672228012013	48.05555664662526
0.485	678.5126968598296	5.8193986454494915e9	2.772830149123903e9	0.4764805297008019	29.707330606519776	48.2811446128535
0.486	724.3206143092129	7.032901347702005e9	3.3580439583592386e9	0.4774763347784591	30.68960402720357	48.394063707733764
0.487	776.7911026837585	8.610226836261648e9	4.123359278824886e9	0.47889090000039397	31.778244125343367	48.50707030081414

==> anc/ProcaQBall_alpha001_M0035.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.8078620019456406	311.60017374376946	314.15432560127437	1.0081968884253742	0.5967013762972558	0.02733287849292739
0.98	2.2450288464989945	253.49109548243865	256.85204589560084	1.0132586527616116	0.8197749833107744	0.02787123552655584
0.97	2.0441701041234825	235.03733594531118	238.84385857320729	1.0161953955638003	0.9832832997633091	0.03069573883452815
0.96	1.943770905204413	229.1747277959925	233.17975177364383	1.0174758535383381	1.1167564067946625	0.03341949256535918
0.95	1.8835410534523749	229.30495476355696	233.30044706724493	1.0174243609685967	1.2319155659056886	0.03613751708543795
0.94	1.8634660304274109	232.98971026355292	236.7801562779279	1.0162687271042454	1.33471951833914	0.03889472225247745
0.93	1.853428841993533	239.12267809833682	242.51272761671902	1.0141770305741895	1.4286637144097674	0.04171848930270969
0.92	1.853428827457034	247.1412014549704	249.92844284574124	1.0112779308927924	1.515995458427885	0.044628552585032066
0.91	1.8634660225128699	256.74211416611405	258.7120419994338	1.0076727880804361	1.5982566111503997	0.04764089249519354
0.9	1.8735034327324998	267.7610785062343	268.6830659195467	1.0034433212566065	1.6765583940758386	0.05076955843283736
0.89	1.8935788635432413	280.1151523311651	279.738867796941	0.998656679115383	1.7517336052630936	0.05402763893701217
0.88	1.9136550808006223	293.7730938409149	291.8250744232435	0.993368965849792	1.8244268405045727	0.0574278346228345
0.87	1.9337321021939111	308.739054237365	304.9191926209378	0.98762753994352	1.8951508946769804	0.06098282898430161
0.86	1.9638491403317575	325.0432475228918	319.0211597457349	0.9814729645268733	1.9643235747549128	0.06470554967913363
0.85	1.9939679873309455	342.73649824692603	334.14770194232676	0.9749405261811029	2.0322926020561694	0.06860936809431752
0.84	2.0240886401948135	361.88707169140827	350.3286852607118	0.9680607920678839	2.099352974125812	0.0727082636718809
0.83	2.0542111103148883	382.57892258005603	367.60508412649995	0.9608607856580945	2.1657593879303216	0.07701696862894136
0.82	2.094377229729506	404.91087573409555	386.0275293176629	0.953364190620473	2.2317353331467054	0.08155110289073443
0.81	2.1245039402579056	428.99645685171635	405.65575985196654	0.9455923315287017	2.2974798835490207	0.08632730580967675
0.8	2.164675699389294	454.96420793116397	426.5582427173761	0.9375643957950959	2.3631728625422586	0.09136336938508716
0.79	2.2048506654507616	482.95839095724875	448.8118800619333	0.9292971992315212	2.4289788389575606	0.09667837662717332
0.78	2.2450288320782192	513.1400264426204	472.50236353551077	0.9208058993393419	2.4950502680321613	0.10229284810774276
0.77	2.2852102794274436	545.688241557174	497.725420269227	0.9121058186060955	2.561529999673232	0.10822889943453864
0.76	2.335441578868745	580.8019219936427	524.585180250211	0.9032084095891696	2.628553313765092	0.11451041227826446
0.75	2.375630244187515	618.701677770756	553.1970981722254	0.8941257443578461	2.696249599594192	0.12116322161571279
0.74	2.4258706069809572	659.6321411611029	583.6876443718259	0.8848684106635594	2.764743766713706	0.12821532199824778
0.73	2.466066524898751	703.8646324629318	616.1957138044952	0.8754463363904655	2.8341574534759713	0.13569709589637546
0.72	2.51631595343908	751.7002329646342	650.8734100273156	0.8658683095791161	2.9046100842620555	0.14364156750271487
0.71	2.566570426515782	803.4733194195641	687.8877575381861	0.8561426259121112	2.9762198153075206	0.15208468579822243
0.7	2.6268824320019895	859.555624978995	727.4220444373989	0.8462768706273953	3.049104400753749	0.16106564120737155
0.69	2.6771479857032348	920.3609042236069	769.67760746338	0.8362780339009082	3.1233820044574534	0.17062722080967685
0.68	2.737473302104727	986.3502987577962	814.8754279122207	0.826152158050208	3.199171977456639	0.18081620775880655
0.67	2.787749944919339	1058.0385129114618	863.2599879243303	0.815906016075777	3.276595620000132	0.1916838316789188
0.66	2.848088571691308	1136.0009339731096	915.0999134457858	0.8055450361693516	3.355776940140999	0.2032862775560086
0.65	2.908434461350338	1220.8818646649472	970.6908555769626	0.7950735314127663	3.4368434229870553	0.21568526226534374
0.64	2.968787612382954	1313.4040511571673	1030.3608046839156	0.7844964417279832	3.5199268210233647	0.22894868925049508
0.63	3.0392088031428712	1414.3797465273303	1094.4729770413815	0.7738183325437152	3.6051639759479452	0.24315139380840647
0.62	3.1096398836292245	1524.723587859874	1163.4296629629973	0.7630430015161014	3.6926976821720685	0.2583759936970171
0.61	3.1700172546475085	1645.4676249684305	1237.6781264735214	0.7521740979238453	3.782677602481305	0.2747138625350902
0.6	3.240466710943478	1777.77891948766	1317.71629053695	0.7412149374100487	3.8752612472117627	0.2922662468162101
0.59	3.320992485615104	1922.9802085957365	1404.0997057189757	0.7301685682684819	3.9706150296648604	0.31114555145879713
0.58	3.3914631474328845	2082.5742713237555	1497.4495361546014	0.7190377585922884	4.068915412366665	0.33147682385134003
0.57	3.472013166839185	2258.2727216999833	1598.4619178923479	0.7078250126889267	4.170350161202022	0.3533994725727974
0.56	3.5525761196297556	2452.0302186139197	1707.918929306819	0.6965325779191535	4.275119727466263	0.37706926469056506
0.55	3.633367084053534	2666.085231159227	1826.7014877715646	0.6851624495805432	4.3834387815691285	0.4026606551807096
0.54	3.7238153553343256	2903.008842608341	1955.8047340264611	0.6737164232228721	4.49553792663198	0.43036951412756186
0.53	3.8144950818591	3165.7634413061937	2096.3551526609444	0.6621957677911614	4.611665625741711	0.46041633267458393
0.52	3.905191193733591	3457.7736446195704	2249.6344774224303	0.650602008295988	4.732090383449241	0.4930500081985474
0.51	4.005983878357995	3783.012451125992	2417.1028593741557	0.6389360042034012	4.8571032306103215	0.5285523341928061
0.5	4.106796798897525	4146.106473521667	2600.4315723656728	0.6271984544952819	4.987020572398053	0.5672433526917257
0.49	4.207629970480792	4552.465247341026	2801.5408655806987	0.6153898411892336	5.122187472980491	0.6094877692558426
0.48	4.318569852089283	5008.441148328494	3022.6444809113573	0.6035100326416191	5.262981467945319	0.6557026860748209
0.47	4.42953424761532	5521.528542632319	3266.3100888853755	0.5915590336382113	5.409817018437942	0.7063669825948236
0.46	4.550614283120338	6100.61365864197	3535.5255801447706	0.579536056202549	5.5631507454701685	0.76203277089809
0.45	4.671723514469045	6756.290738393805	3833.7900411810247	0.5674400628431872	5.723487653870116	0.8233394958983004
0.44	4.792861952025311	7501.265513128149	4165.223755775912	0.555269473995588	5.8913885281934375	0.8910314160144016
0.43	4.927089810533083	8350.87537791618	4534.711107937507	0.5430222464975962	6.06747887482592	0.9659794891780342
0.42	5.065530276666571	9323.767193936297	4948.077393612404	0.5306950817938034	6.252459777724469	1.0492090303584216
0.41	5.217076628186792	10442.791187354536	5412.339647475856	0.518284771798349	6.447121235676041	1.1419350519780016
0.4	5.3686686907992245	11736.19567473263	5936.009556881708	0.5057865190217988	6.65235873275268	1.2456079734932086
0.39	5.540528310983471	13239.247906900113	6529.524377699062	0.4931945095080487	6.869194091171022	1.3619735558815467
0.38	5.712446697231272	14996.470392395366	7205.820600662404	0.48050110540120416	7.098802095829569	1.493152710485118
0.37	5.904661214819021	17064.78605235184	7981.152556229427	0.467697194195381	7.342545053461191	1.641749656915401
0.36	6.107102542862054	19518.03960872663	8876.232788423076	0.4547707129590238	7.602018510846029	1.8110014881273666
0.35	6.339941544465098	22453.664288018987	9917.929624399298	0.44170650710634296	7.879113084490234	2.0049898915943642
0.34	6.5830531127684955	26002.807637325815	11141.806823067545	0.4284847612791629	8.176100281095028	2.228949197365803
0.33	6.866831726998321	30346.261086861676	12596.108840121058	0.41507943281930393	8.495755366157525	2.489729441997969
0.32	7.181201904010906	35740.602837263155	14348.258445365173	0.4014554122295239	8.841540015475132	2.7965204412988984
0.31	7.536371986849331	42563.39087408234	16496.043321095276	0.38756412452890426	9.21788680074861	3.1620403744157115
0.3	7.952747127398759	51396.571740413165	19188.169157428492	0.3733355846055549	9.630669219168759	3.6046104430692014
0.29	8.460987566108448	63194.1180029074	22665.424401542186	0.3586635135963035	10.0880412304898	4.152079154125006
0.28	9.091918177978082	79660.5437846115	27353.418729944668	0.3433747427572631	10.602105899050489	4.850108400873755
0.27	9.917388757591471	104264.17777713921	34110.31270216199	0.327152752070529	11.192799461340734	5.7827403294829915
0.26	11.132619954578256	145835.24724932993	45105.5675085667	0.3092912609216559	11.899652605573987	7.139179484174898
0.25	13.458731147724333	242754.05578228534	69729.4048762725	0.28724300671956443	12.846161437369641	9.611014787703354
0.27	49.64524752275198	6.223880773127411e6	1.6300436443600983e6	0.2619014894048211	13.890717255638046	24.968855777811203
0.2725	55.101958735088886	8.15148504644974e6	2.1613788740850585e6	0.26515154745041397	14.028812089222495	25.418707354294433
0.275	61.880565491473696	1.101442651596976e7	2.9375487213084735e6	0.2667001061788679	14.266518954152662	25.82020115450664
0.2775	70.59487003967493	1.554909454560355e7	4.189815641642292e6	0.2694572104731942	14.650883955153933	26.19545348844324
0.28	82.37298730655512	2.3426391202865e7	6.386290701650118e6	0.27261094747146064	15.261350608374896	26.572853593468412
0.2825	99.78588454132715	3.926582428096182e7	1.0840289421895511e7	0.2760744138294192	16.252224643890845	26.982876796530498
0.285	130.07010008508135	8.120909351307881e7	2.2753331019773323e7	0.2801820588738486	18.01848522702775	27.457096649305317
0.286	215.6524226571048	3.376115269380521e8	9.659020865444471e7	0.286098669469209	22.599378154048182	28.075423684155492
0.288	258.93553286599655	5.707924276144648e8	1.6339323200435212e8	0.2862568319051251	24.65080283201348	28.220536379043946
0.2881	302.5869796002276	8.952293549091666e8	2.5687955669537422e8	0.28694273181137836	26.572230869910918	28.31842418096015
0.2882	352.18120459721	1.1789321044170089e9	3.3853948020011765e8	0.2871577412573119	28.607549996830087	28.394737682396173
0.2882	352.71707061266136	1.7679972312376144e9	5.083363528071185e8	0.2875210118124893	28.62961687063557	28.39544422142281
0.2882	353.3603887014327	1.8140015581219795e9	5.215823349962104e8	0.28753135997093643	28.651993056530394	28.396158324197852
0.2882	404.63630595948473	1.904816040052881e9	5.476549688264617e8	0.28751068728466705	30.14001012896089	28.43878460819056

==> anc/ProcaQBall_alpha001_M01.dat <==
Kappa	R	Q	E	E/Q	f(0)	A(0)
0.99	2.820795455600732	312.1753438832974	314.7126800002929	1.0081279196666604	0.5948518233436055	0.019175564547096104
0.98	2.2505063540947114	253.57192643581192	256.9258569707812	1.0132267423374182	0.8190335908620305	0.022989652948755344
0.97	2.0404162233543732	235.0581803615004	238.85912849014167	1.0161702439914906	0.982704146060061	0.025970160741110516
0.96	1.94037641347165	229.16994813417514	233.17027733929874	1.0174557320350812	1.116259852610578	0.02869357397761829
0.95	1.89035726293984	229.28513007937482	233.27659633058155	1.017408308379287	1.2314663620522803	0.03132834516532041
0.94	1.8603460141872958	232.9588979109325	236.74590728407253	1.0162561267549777	1.3342986815482878	0.03394871082593591
0.93	1.8503423057174644	239.0825039367438	242.46972300863652	1.014167574022016	1.4282595680816863	0.036595885996531456
0.92	1.850342308486998	247.09217214491886	249.87724518858658	1.0112713932598167	1.5156001109561574	0.039296712210874746
0.91	1.8603460052119494	256.68412247873874	258.65264177573215	1.0076690341341874	1.5978642848205773	0.04207091037586861
0.9	1.8703497321484446	267.69361899625346	268.6150944293658	1.0034422764224544	1.6761645608141686	0.04493439392524888
0.89	1.890357249682432	280.03741758964605	279.6616985661608	0.9986583256383409	1.7513344970748728	0.04790097103144561
0.88	1.9103648555872388	293.6840136073373	291.73784927162126	0.9933732711160842	1.8240191518363142	0.050983304606349686
0.87	1.9403764196579316	308.63730413001736	304.82087662896424	0.9876345877507879	1.894731589681118	0.05419349851167301
0.86	1.9603842178564597	324.9272391974898	318.91053465716215	0.9814829173596284	1.9638897547719727	0.05754348240929029
0.85	1.9903960615373553	342.60435636068536	334.02328463491057	0.9749534074320384	2.03184140887758	0.061045282579774346
0.84	2.0204081212762883	361.73659994791495	350.1887824117844	0.9680767234009683	2.098881514927184	0.06471122593919058
0.83	2.060424434541104	382.4075594724863	367.44771026561205	0.9608798287682633	2.1652646733110896	0.0685541042924074
0.82	2.0904368853875677	404.7156395992862	385.85046567674345	0.9533865952370376	2.23121422281733	0.0725873151269249
0.81	2.1304537552832574	428.77387913558726	405.45642073415115	0.9456182861501631	2.296929036002477	0.07682498928569463
0.8	2.170470976564107	454.7102529691133	426.3335794668632	0.9375939440182854	2.362588686105816	0.08128211242393943
0.79	2.200484077109467	482.66835999373154	448.558526996508	0.9293307044247389	2.4283574422475716	0.08597464512895212
0.78	2.2505063521647153	512.8084429900478	472.216604908281	0.9208440527127699	2.494387408196921	0.09091964537175243
0.77	2.2905245301164006	545.3087144783583	497.4022727684112	0.912148035712625	2.560821027000277	0.09613539624217644
0.76	2.3305430168329666	580.3669820305192	524.219632435122	0.9032554377939359	2.6277931113032613	0.10164154151221272
0.75	2.3805665748438156	618.2025812878387	552.7831034373614	0.8941779283512606	2.6954325164295003	0.10745923137096489
0.74	2.420585782063972	659.0586352086812	583.2182446099149	0.8849261863100352	2.7638635434571857	0.11361128061660143
0.73	2.470610240814505	703.2046728227331	615.6627272323021	0.8755100058720757	2.8332071383814323	0.12012234164010233
0.72	2.5206352000694285	750.9396440817629	650.2674641251957	0.8659383869929154	2.9035819381921266	0.12701909467174793
0.71	2.5706606600831283	802.5953841011734	687.1979095030847	0.8562196134141461	2.975105203509172	0.1343304579736949
0.7	2.6206866199286276	858.540587791393	726.63554486865	0.8463613196644896	3.047893669080165	0.14208782094687894
0.69	2.6807184325715108	919.1853701531932	768.779574424342	0.836370550910983	3.122064337142709	0.1503253034791432
0.68	2.7307454935205167	984.9864984195015	813.8488509276134	0.8262538138680137	3.1977352338337957	0.159080045299349
0.67	2.7907786274883724	1056.4534102097014	862.0840707842235	0.8160171214867901	3.275026145124464	0.16839252962847248
0.66	2.8508124816487914	1134.1551339714154	913.7502722435437	0.8056660371001534	3.3540593459252896	0.17830694604612524
0.65	2.9108470568489344	1218.7282703127046	969.1396728144197	0.7952057045216119	3.4349603338879944	0.18887159823656716
0.64	2.9708823525284527	1310.886213948907	1028.5749167417534	0.78464088324133	3.517858577917824	0.20013936316350775
0.63	3.0309183730778138	1411.4298272903509	1092.4127800859512	0.7739759773839798	3.6028882909919893	0.2121682093304212
0.62	3.1009612983820647	1521.2598281869564	1161.0484102919056	0.7632150595047579	3.690189232704836	0.22502178266355982
0.61	3.1710052089566463	1641.3912107972685	1234.9202004728254	0.7523618941964426	3.7799075576149934	0.23877007110994586
0.6	3.241050100242198	1772.9700584482468	1314.5153882483241	0.7414199591158493	3.872196708704961	0.2534901591301623
0.59	3.31109598194068	1917.2932228154752	1400.3765175682477	0.7303924620939545	3.9672183726394263	0.26926708703414415
0.58	3.3911496017691674	2075.8314143847556	1493.1089110431403	0.7192823563110373	4.065143505024399	0.2861948317396876
0.57	3.4712045079632716	2250.2563849959106	1593.3893443884356	0.7080923556145498	4.166153438473243	0.30437742893944336
0.56	3.5512606980572463	2442.4730358351303	1701.976137455306	0.6968249444249714	4.270441087673675	0.3239302603777398
0.55	3.6313181700915926	2654.6574555232132	1819.7209393840294	0.6854823908063784	4.37821226780976	0.3449815345045644
0.54	3.721384355802902	2889.302211636134	1947.5825492544895	0.6740667492001905	4.489687145219141	0.3676739943439189
0.53	3.811452164891302	3149.2703754134996	2086.643159687558	0.6625798711911427	4.60510184211409	0.3921668932369118
0.52	3.9015215938177783	3437.860346758381	2238.1275596283404	0.6510234081319534	4.7247102206476095	0.418638287514543
0.51	4.001600641356797	3758.8838904241934	2403.425901441489	0.6393988139841851	4.848785875678814	0.44728770553133546
0.5	4.091673520047887	4116.760528626612	2584.1208211672556	0.6277073449373898	4.977624370425104	0.47833926537776034
0.49	4.201764741190304	4516.632292431551	2782.01991065698	0.615950055380591	5.111545754970226	0.5120453296767167
0.48	4.301849811589746	4964.503892696738	2999.1947718842084	0.6041277913582286	5.250897414545626	0.5486908060587564
0.47	4.41198183937387	5467.4148922693175	3238.0282577291987	0.5922411818988947	5.396057302893333	0.5885982273911525
0.46	4.532053021592231	6033.652425802383	3501.271961056766	0.5802906289536808	5.547437626221146	0.6321337781918195
0.45	4.6521632573328775	6673.015643508011	3792.1165755823354	0.5682762903862781	5.705489055901094	0.6797144750492692
0.44	4.77367526720259	7397.1465511212	4114.278524494388	0.5561980550285	5.870705538063238	0.731816756018545
0.43	4.902402177065773	8219.947192356009	4472.107761388754	0.5440555342676057	6.043629921136505	0.7889868342670778
0.42	5.042541441444702	9158.109075995882	4870.722319483403	0.5318480353384244	6.224860303122837	0.8518531811773328
0.41	5.18268463078482	10231.791424643192	5316.177680524022	0.519574477224003	6.415057521834092	0.9211417360354316
0.4	5.332842407540951	11465.497285365082	5815.684668030277	0.5072335305903912	6.614953800756315	0.997694492324993
0.39	5.493015665599587	12889.216464540254	6377.888105772905	0.4948235700222138	6.825362839205864	1.082492371509491
0.38	5.663205374241232	14539.932314857266	7012.270135080474	0.48227666974179517	7.047191604270322	1.1766835541980418
0.37	5.8434125529304675	16463.631210695206	7733.12181200409	0.46970936806337427	7.281454137851324	1.2816188128052572
0.36	6.033638283884484	18718.01644238535	8556.891520123761	0.4571473449904345	7.529287739249497	1.3988958949163839
0.35	6.243896152731186	21376.22474489187	9500.188849108565	0.44442781466258485	7.791971923629662	1.530415695948118
0.34	6.4642080500298595	24531.99394244351	10588.478911244238	0.43161917193061117	8.070950572129632	1.6784539037013004
0.33	6.714505405532819	28306.97237267267	11852.538784469214	0.41871446470593093	8.367857642367538	1.845753088627817
0.32	6.984875411129759	32861.25300347032	13331.95841917138	0.4057045060869546	8.684546642905243	2.035641975833803
0.31	7.285298106007491	38408.879582441776	15078.53435670607	0.39257938582512225	9.023123684712655	2.2521910138639982
0.3	7.625810813138907	45241.2151624902	17161.043351670505	0.37932321866320784	9.385982844533011	2.5004163359148337
0.29	8.006405122748054	53763.09845483646	19673.147495067184	0.3659228738759087	9.775839884759026	2.7865473306463238
0.28	8.437112452073327	64550.497566867285	22745.388306026605	0.35236580914755705	10.19575824325552	3.11837716423691
0.27	8.937981552644441	78445.58982425187	26564.006803583157	0.33862970325160013	10.649148909526923	3.5057126403178636
0.26	9.539090701474375	96719.509768277	31402.32742086544	0.3246741789334946	11.139709943982782	3.9609250883046556
0.25	10.210414514302245	121363.0463694013	37679.59480103326	0.3104700807059936	11.671236255998927	4.499545052416956
0.24	11.112334691497548	155630.32932819647	46088.656948412216	0.29614187123654734	12.24716057194373	5.1406582442408215
0.23	12.214945108993696	205105.70362020077	57675.71618171176	0.28119996257398716	12.869577962354056	5.906342390680438
0.22	13.618599727084776	279895.4575090923	74476.38371552661	0.2660864323355704	13.537415118438696	6.818048064262972
0.21	15.524062309812576	399284.7084752432	100095.97803075041	0.2506882329979252	14.24378082041475	7.884988081960293
0.2	18.132820409330836	601708.8745911829	141498.954508676	0.23516182074730768	14.975061329923005	9.076672517753384
0.19	21.747191405788293	965704.4302619257	212294.45245630218	0.21983377708925086	15.721455503357054	10.281652301270134
0.18	26.57041159596512	1.654828859173161e6	339389.61715865607	0.20509046314809426	16.51165318219004	11.299924495981795
0.175	29.58728248380981	2.220125947745731e6	439658.74573130073	0.1980332449957269	16.953808223017333	11.674050104158592
0.17	33.109260565468766	3.0299117934798715e6	579249.7647796815	0.19117710489994488	17.455478276949325	11.93799837197755
0.165	37.23815355447699	4.213100266278617e6	777222.7337243591	0.18447762564427903	18.04420256055746	12.091995523031116
0.16	42.177144006591256	5.984621512356363e6	1.0648501314137955e6	0.17793107370536543	18.75163541741845	12.148787127401377
0.155	48.02958145705115	8.716929111374695e6	1.494635697081136e6	0.17146355992855217	19.613177868556864	12.130158113227345
0.15	55.2031948058504	1.3084606695922552e7	2.1599599734657663e6	0.16507641564334194	20.668827684062414	12.060460400001071
0.145	64.10837031892098	2.0375565953274418e7	3.233781867260777e6	0.1587088120485359	21.96667937622957	11.959213735487415
0.14	75.5671105801767	3.3211718295200218e7	5.06015162611995e6	0.15236042836275795	23.571034648071286	11.83686356501658
0.135	90.71553264102187	5.737288755756123e7	8.375020820825182e6	0.14597523634177673	25.57725513113272	11.696079804972664
0.132	111.53017787046787	1.0695634801190527e8	1.4934483839983555e7	0.13963157977608961	28.137857118026545	11.535814888037084
0.125	141.78294152371095	2.21242652419571e8	2.9450279314476952e7	0.13311302767527206	31.513966854504865	11.353971035912855
0.12	189.31801281806676	5.317222153186013e8	6.735405813945654e7	0.1266715141835833	36.19423841836174	11.148132257644692
0.118	216.59174500858202	7.608585743139989e8	9.462917547885923e7	0.12437157005712692	38.620592382401746	11.058834403136665
0.117	233.2149691679111	1.001425936737885e9	1.2286707592629385e8	0.12269212471820898	40.02920218696495	11.011613931761158
0.116	251.8889105431754	1.2621661329699006e9	1.532670951463138e8	0.1214317918558577	41.54710678026577	10.964152726456804
0.115	273.2689541910959	1.6623393124340165e9	1.9941680739412904e8	0.11996155411986296	43.22297806442254	10.915524625253134
0.114	298.02483889636954	2.088611873304973e9	2.4831080186427477e8	0.11888795857094947	45.08531849288099	10.865698324436805
0.1139	298.34299663383524	2.0961131823721662e9	2.4914545209491062e8	0.11886068662234799	45.104612245757146	10.865203789776567
0.113	327.05792449055906	2.791335976877856e9	3.279790793147596e8	0.11749896179879009	47.17032512550231	10.81463976341187
0.1129	327.3778787937997	2.799298739782161e9	3.28905396181897e8	0.11749563971421359	47.192013145569376	10.814132968507863
